Grokking as an entanglement transition in tensor network machine learning

Grokking is a intriguing phenomenon in machine learning where a neural network, after many training iterations with negligible improvement in generalization, suddenly achieves high accuracy on unseen data. By working in the quantum-inspired machine learning framework based on tensor networks, we numerically prove that grokking phenomenon can be related to an entanglement dynamical transition in the underlying quantum many-body systems, consisting in a one-dimensional lattice with each site hosting a qubit. Two datasets are considered as use case scenarios, namely fashion MNIST and gene expression communities of hepatocellular carcinoma. In both cases, we train Matrix Product State (MPS) to perform binary classification tasks, and we analyse the learning dynamics. We exploit measurement of qubits magnetization and correlation functions in the MPS network as a tool to identify meaningful and relevant gene subcommunities, verified by means of enrichment procedures.

==> images/manifold.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    175060,       4068]
NotebookOptionsPosition[    172733,       4024]
NotebookOutlinePosition[    173070,       4039]
CellTagsIndexPosition[    173027,       4036]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"spherePoints", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n_", ",", "m_"}], "}"}], ",", "c_", ",", "r_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"c", "+", 
        RowBox[{"r", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"k", " ", "2", 
              RowBox[{"\[Pi]", "/", "n"}]}], "]"}], 
            RowBox[{"Sin", "[", 
             RowBox[{"l", " ", 
              RowBox[{"\[Pi]", "/", "m"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"k", " ", "2", 
              RowBox[{"\[Pi]", "/", "n"}]}], "]"}], 
            RowBox[{"Sin", "[", 
             RowBox[{"l", " ", 
              RowBox[{"\[Pi]", "/", "m"}]}], "]"}]}], ",", 
           RowBox[{"Cos", "[", 
            RowBox[{"l", " ", 
             RowBox[{"\[Pi]", "/", "m"}]}], "]"}]}], "}"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0.", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0.", ",", 
         RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"403adfc4-c30c-45d4-92cf-180dbfdc17e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"spherePointsGauss", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n_", ",", "m_"}], "}"}], ",", "c_", ",", "r_", ",", 
     "\[Sigma]_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"c", "+", 
        RowBox[{"r", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RandomVariate", "[", 
            RowBox[{"NormalDistribution", "[", 
             RowBox[{"0", ",", "\[Sigma]"}], "]"}], "]"}], ",", 
           RowBox[{"RandomVariate", "[", 
            RowBox[{"NormalDistribution", "[", 
             RowBox[{"0", ",", "\[Sigma]"}], "]"}], "]"}], ",", 
           RowBox[{"RandomVariate", "[", 
            RowBox[{"NormalDistribution", "[", 
             RowBox[{"0", ",", "\[Sigma]"}], "]"}], "]"}]}], "}"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0.", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "0.", ",", 
         RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.936026160221334*^9, 3.936026224174061*^9}, {
  3.93602642989561*^9, 3.936026439678217*^9}, {3.936026554029455*^9, 
  3.936026580579775*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ad7e7bb8-b3f8-4d8a-b75e-b153450f7a32"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Points", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "}"}], ",", "c_", ",", "r_"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"c", "+", 
        RowBox[{"r", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "\[Alpha]", "]"}], 
            RowBox[{"Sin", "[", "\[Beta]", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Alpha]", "]"}], 
            RowBox[{"Sin", "[", "\[Beta]", "]"}]}], ",", 
           RowBox[{"Cos", "[", "\[Beta]", "]"}]}], "}"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.93602701737267*^9, 3.936027090325963*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"e2bcd90a-3a92-43b0-ba38-1ef3f5674464"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Points", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.8"}], ",", "0.4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.936027094411154*^9, 3.9360271483951797`*^9}, {
   3.936027218017404*^9, 3.93602722074935*^9}, 3.936028838067574*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"4a1c9189-41a6-4580-8512-ffa973401e92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.27131037182928797`", ",", 
   RowBox[{"-", "0.2793516197631058`"}], ",", "0.9210609940028851`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.936027142896524*^9, 3.9360271488355417`*^9}, 
   3.936027221126011*^9, 3.936028839102282*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"b8576f95-5b63-4dea-9bed-55b0fb7b1d7f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ScriptCapitalR]", "=", 
   RowBox[{"Sphere", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"18f22cd5-c979-487e-aaf9-bad11f26b34a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionCentroid", "[", "\[ScriptCapitalR]", "]"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"95f2e240-00ef-45dc-bdaf-8f1124aebabe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.936026467413703*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"32c2bad4-47aa-43b4-b677-8f8a529defd0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pl", "=", 
   RowBox[{"spherePointsGauss", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"16", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2", ",", 
       RowBox[{"-", "0.5"}], ",", "0"}], "}"}], ",", "2", ",", "0.1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"npl", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"RegionNearest", "[", 
      RowBox[{"\[ScriptCapitalR]", ",", "p"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "pl"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9360262303916903`*^9, 3.9360262314989147`*^9}, {
  3.9360264797160187`*^9, 3.936026514035829*^9}, {3.9360265909299726`*^9, 
  3.9360265920679073`*^9}, {3.9360266244545403`*^9, 3.936026651395659*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"4de7d9f2-03af-458c-a906-fdad6a7e9aed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pl2", "=", 
   RowBox[{"spherePointsGauss", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"16", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5", ",", "0", ",", "0"}], "}"}], ",", "2", ",", "0.2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"npl2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"RegionNearest", "[", 
      RowBox[{"\[ScriptCapitalR]", ",", "p"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "pl2"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.936026256040575*^9, 3.9360262600567427`*^9}, {
  3.936026483342567*^9, 3.936026500526947*^9}, {3.9360265960062313`*^9, 
  3.936026597497271*^9}, {3.9360266541587477`*^9, 3.936026683086062*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"c15aa45e-e0ca-4fdc-9189-5108af651f99"],

Cell[CellGroupData[{

Cell[BoxData["npl"], "Input",
 CellChangeTimes->{{3.936028705607306*^9, 3.936028713485854*^9}, {
  3.936029683153727*^9, 3.9360296836331367`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"2394c58b-a79a-4899-ac21-d4fbb9a6925a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.4868036391015784`", ",", 
     RowBox[{"-", "0.8308373738031334`"}], ",", 
     RowBox[{"-", "0.26968773655724976`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46059180708754843`", ",", 
     RowBox[{"-", "0.8119964522070506`"}], ",", "0.35849260640491576`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.746154278373663`", ",", 
     RowBox[{"-", "0.5607491824061337`"}], ",", "0.3589068783062406`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08996468574112948`", ",", 
     RowBox[{"-", "0.9853075960975317`"}], ",", 
     RowBox[{"-", "0.14517333223427462`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.26897343437297216`"}], ",", 
     RowBox[{"-", "0.9520637099823486`"}], ",", "0.1456982626397957`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21825740383312547`", ",", 
     RowBox[{"-", "0.9694882106911858`"}], ",", 
     RowBox[{"-", "0.11160786263891459`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28761382248515743`", ",", 
     RowBox[{"-", "0.9394117287692233`"}], ",", "0.1865044046833631`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.38209580719890457`"}], ",", 
     RowBox[{"-", "0.9094822835579347`"}], ",", "0.1638437365762336`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7408551288733602`", ",", 
     RowBox[{"-", "0.6472241960822628`"}], ",", 
     RowBox[{"-", "0.17953973941082008`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5246626475863546`", ",", 
     RowBox[{"-", "0.8162746980402861`"}], ",", 
     RowBox[{"-", "0.24171206748302151`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7459154008305596`", ",", 
     RowBox[{"-", "0.6591456318130298`"}], ",", 
     RowBox[{"-", "0.09558896832578404`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12281792113513346`", ",", 
     RowBox[{"-", "0.8541106134060346`"}], ",", "0.505381853963131`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.4371908295759656`", ",", 
     RowBox[{"-", "0.8475935768551759`"}], ",", 
     RowBox[{"-", "0.3007479127251391`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4639368561912538`", ",", 
     RowBox[{"-", "0.7617576571974882`"}], ",", "0.4522033449327523`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6430760193470039`", ",", 
     RowBox[{"-", "0.7653475087402066`"}], ",", 
     RowBox[{"-", "0.026389850434801524`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3794676520387643`", ",", 
     RowBox[{"-", "0.7698369380857149`"}], ",", 
     RowBox[{"-", "0.513181634331353`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5836436860284056`", ",", 
     RowBox[{"-", "0.8088516165558145`"}], ",", "0.07154795702339554`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6063647551296909`", ",", 
     RowBox[{"-", "0.7068719187460014`"}], ",", "0.36421679563806036`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6559437460624087`", ",", 
     RowBox[{"-", "0.7322892468578851`"}], ",", "0.18300344515316086`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4826017900748625`", ",", 
     RowBox[{"-", "0.7367917123844252`"}], ",", "0.47353298172161645`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11794867056192375`", ",", 
     RowBox[{"-", "0.9914839855366067`"}], ",", 
     RowBox[{"-", "0.05520523106663633`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5425731722840293`", ",", 
     RowBox[{"-", "0.7814274902655399`"}], ",", "0.30819706386489887`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6517843740302295`", ",", 
     RowBox[{"-", "0.7573956499192337`"}], ",", "0.039101908565229604`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7574806492916115`", ",", 
     RowBox[{"-", "0.46731247206376714`"}], ",", "0.4558970491266748`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2027300798731749`", ",", 
     RowBox[{"-", "0.9615983254352183`"}], ",", "0.18501128407424391`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12333790875262403`", ",", 
     RowBox[{"-", "0.969501578702585`"}], ",", 
     RowBox[{"-", "0.21178868987206198`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.008745735772634003`", ",", 
     RowBox[{"-", "0.808961334558486`"}], ",", "0.5877967942198636`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.41671786234639485`", ",", 
     RowBox[{"-", "0.886424280952281`"}], ",", "0.20148999315023805`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7980713477855212`", ",", 
     RowBox[{"-", "0.3836469443347666`"}], ",", "0.4646473350256064`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5851503694117421`", ",", 
     RowBox[{"-", "0.7820867290152201`"}], ",", "0.2143347696375361`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32775059367788606`", ",", 
     RowBox[{"-", "0.9433012115926612`"}], ",", "0.05255827766975116`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6800077038730712`", ",", 
     RowBox[{"-", "0.6835907201754505`"}], ",", "0.2651287422428626`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18016390253949063`", ",", 
     RowBox[{"-", "0.9800190549107045`"}], ",", "0.08428297712866414`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08132254871830864`"}], ",", 
     RowBox[{"-", "0.8388364204420391`"}], ",", 
     RowBox[{"-", "0.5382751181412205`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10247573214019644`", ",", 
     RowBox[{"-", "0.9922047554683023`"}], ",", 
     RowBox[{"-", "0.07091154735596132`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.544591838828256`", ",", 
     RowBox[{"-", "0.7745332293701137`"}], ",", "0.32174214160280856`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.1837410386366529`"}], ",", 
     RowBox[{"-", "0.9510711308649655`"}], ",", "0.2484007543385478`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48222108030083694`", ",", 
     RowBox[{"-", "0.8578591455292364`"}], ",", 
     RowBox[{"-", "0.1775964981224075`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6675958157836106`", ",", 
     RowBox[{"-", "0.7430623606256005`"}], ",", "0.046627834709812056`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3050143993632733`", ",", 
     RowBox[{"-", "0.9483278262346806`"}], ",", 
     RowBox[{"-", "0.08741024064757444`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5703869821821091`", ",", 
     RowBox[{"-", "0.820667212770438`"}], ",", "0.03411768516161175`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.034560947691682234`"}], ",", 
     RowBox[{"-", "0.9832024536432119`"}], ",", "0.17921628286687846`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46199916362930893`", ",", 
     RowBox[{"-", "0.8377005172459382`"}], ",", "0.2912294906284503`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03251966317701013`", ",", 
     RowBox[{"-", "0.986791777474691`"}], ",", 
     RowBox[{"-", "0.15869612287385548`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6212074249299314`", ",", 
     RowBox[{"-", "0.7734881542475218`"}], ",", 
     RowBox[{"-", "0.1257672868860787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7837774282799127`", ",", 
     RowBox[{"-", "0.5358667701094935`"}], ",", 
     RowBox[{"-", "0.3139104133528313`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5338430627959287`", ",", 
     RowBox[{"-", "0.8174312412438787`"}], ",", 
     RowBox[{"-", "0.21637409767149562`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.02294431896908505`"}], ",", 
     RowBox[{"-", "0.4206894402558845`"}], ",", "0.9069145235821485`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7979678086020673`", ",", 
     RowBox[{"-", "0.3576451494172042`"}], ",", 
     RowBox[{"-", "0.4851157836364016`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4498742652163522`", ",", 
     RowBox[{"-", "0.8267567995401575`"}], ",", "0.33776669449512486`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2559625821852941`", ",", 
     RowBox[{"-", "0.9584991755156401`"}], ",", 
     RowBox[{"-", "0.1255487437486914`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.22546398040436838`", ",", 
     RowBox[{"-", "0.824390314697991`"}], ",", "0.5191787770820049`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.8799909118424056`", ",", 
     RowBox[{"-", "0.46415835032976377`"}], ",", "0.10086139446747551`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32425088532744506`", ",", 
     RowBox[{"-", "0.925825148758721`"}], ",", 
     RowBox[{"-", "0.19418845817983155`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3960471432316362`", ",", 
     RowBox[{"-", "0.19780725814145983`"}], ",", "0.8966710372062976`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.522810438745021`", ",", 
     RowBox[{"-", "0.6831128224730114`"}], ",", "0.5099275604555953`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4451566184992287`", ",", 
     RowBox[{"-", "0.7858145512528315`"}], ",", "0.4293379508564824`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.07004739497068352`"}], ",", 
     RowBox[{"-", "0.967741487929927`"}], ",", 
     RowBox[{"-", "0.2420119315178329`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8196426760120984`", ",", 
     RowBox[{"-", "0.572416139695842`"}], ",", 
     RowBox[{"-", "0.022926985746855116`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33071805945647603`", ",", 
     RowBox[{"-", "0.8912104813436024`"}], ",", 
     RowBox[{"-", "0.31043428143915947`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3699702355946208`", ",", 
     RowBox[{"-", "0.9290229864509989`"}], ",", "0.006189945050484545`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.32028706483212216`", ",", 
     RowBox[{"-", "0.9130731221200775`"}], ",", 
     RowBox[{"-", "0.2524156686165063`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6755187077428341`", ",", 
     RowBox[{"-", "0.6553575080989934`"}], ",", 
     RowBox[{"-", "0.33790680973861564`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5929061002711472`", ",", 
     RowBox[{"-", "0.797729570400562`"}], ",", 
     RowBox[{"-", "0.10995403025717222`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8611890260901157`", ",", 
     RowBox[{"-", "0.4452452891777606`"}], ",", 
     RowBox[{"-", "0.2451735993270284`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34408111298640015`", ",", 
     RowBox[{"-", "0.8614991755134284`"}], ",", "0.3733997298816955`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.028952485004623614`", ",", 
     RowBox[{"-", "0.9994168771693385`"}], ",", "0.01810136020150445`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5385594589249788`", ",", 
     RowBox[{"-", "0.8424888569835732`"}], ",", "0.012893217633561188`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7339449964867667`", ",", 
     RowBox[{"-", "0.5313033982005103`"}], ",", "0.42313288833725754`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13624576940984665`", ",", 
     RowBox[{"-", "0.9359335177579743`"}], ",", "0.3247545852718672`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4331492860592164`", ",", 
     RowBox[{"-", "0.7766573932123945`"}], ",", 
     RowBox[{"-", "0.45736745572342524`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41534082255300026`", ",", 
     RowBox[{"-", "0.9010486328444547`"}], ",", 
     RowBox[{"-", "0.12491341949580916`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3795343811212505`", ",", 
     RowBox[{"-", "0.9182470292035073`"}], ",", 
     RowBox[{"-", "0.1130311766984786`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33444672442445605`", ",", 
     RowBox[{"-", "0.9379546156769367`"}], ",", 
     RowBox[{"-", "0.09157798563018288`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25042508423428017`", ",", 
     RowBox[{"-", "0.9190982864157923`"}], ",", 
     RowBox[{"-", "0.30421311131147494`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5433711790460937`", ",", 
     RowBox[{"-", "0.8382942000749002`"}], ",", 
     RowBox[{"-", "0.0448396688529371`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5856645370820344`", ",", 
     RowBox[{"-", "0.7544485849478725`"}], ",", "0.2963180431135429`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3701879223666805`", ",", 
     RowBox[{"-", "0.8305997611193423`"}], ",", 
     RowBox[{"-", "0.41601074380637343`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.21552239566738338`"}], ",", 
     RowBox[{"-", "0.7538617092354253`"}], ",", "0.6206791605285575`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.048459006880119226`", ",", 
     RowBox[{"-", "0.9115112888984883`"}], ",", 
     RowBox[{"-", "0.408410204160975`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19985770400909444`", ",", 
     RowBox[{"-", "0.9763418363789642`"}], ",", 
     RowBox[{"-", "0.08254402876262355`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09634480609038405`", ",", 
     RowBox[{"-", "0.9907197173669684`"}], ",", "0.09587554411694683`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5513633960202994`", ",", 
     RowBox[{"-", "0.7523738585199957`"}], ",", "0.3604607919659167`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.609679578686996`", ",", 
     RowBox[{"-", "0.38472795215057126`"}], ",", 
     RowBox[{"-", "0.6930189132816468`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.41274039194680356`"}], ",", 
     RowBox[{"-", "0.8996292636944084`"}], ",", "0.1425221272654024`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11728935304182753`", ",", 
     RowBox[{"-", "0.8554702969986766`"}], ",", 
     RowBox[{"-", "0.5043944672734084`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5745068813779673`", ",", 
     RowBox[{"-", "0.8134757848677117`"}], ",", 
     RowBox[{"-", "0.09054827819026877`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2518398365589923`"}], ",", 
     RowBox[{"-", "0.9652136621902075`"}], ",", 
     RowBox[{"-", "0.07028003303433979`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.431602177102325`", ",", 
     RowBox[{"-", "0.8919543991414537`"}], ",", "0.13467334767036004`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.11042606198482464`"}], ",", 
     RowBox[{"-", "0.992839427341318`"}], ",", 
     RowBox[{"-", "0.04556266400340671`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.630776442477375`", ",", 
     RowBox[{"-", "0.7730827831623317`"}], ",", 
     RowBox[{"-", "0.06681384582232922`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4288113122893092`", ",", 
     RowBox[{"-", "0.6842395501470535`"}], ",", "0.5898619300033511`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10242180052577159`", ",", 
     RowBox[{"-", "0.9678544296367814`"}], ",", "0.22971194529131425`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.0607280779638296`"}], ",", 
     RowBox[{"-", "0.9883120416739204`"}], ",", "0.1398263524130773`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1958132731371474`", ",", 
     RowBox[{"-", "0.9767295658436099`"}], ",", "0.0875015272453579`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4244662923307709`", ",", 
     RowBox[{"-", "0.8650688394183714`"}], ",", "0.2673654236103105`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6949322508662886`", ",", 
     RowBox[{"-", "0.709124741151696`"}], ",", 
     RowBox[{"-", "0.11921102378745659`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3606635959826133`", ",", 
     RowBox[{"-", "0.7425975458157005`"}], ",", 
     RowBox[{"-", "0.5643320436422062`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.477537642601155`", ",", 
     RowBox[{"-", "0.6479998895522882`"}], ",", 
     RowBox[{"-", "0.5933413377130856`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.3792849863720902`"}], ",", 
     RowBox[{"-", "0.9135838012713257`"}], ",", 
     RowBox[{"-", "0.14665448226139655`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4172019474299379`", ",", 
     RowBox[{"-", "0.8989085979912884`"}], ",", "0.13381280775024407`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6086226131131584`", ",", 
     RowBox[{"-", "0.7845357296966843`"}], ",", 
     RowBox[{"-", "0.11866846100207845`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3003427216275431`", ",", 
     RowBox[{"-", "0.8455319430684602`"}], ",", 
     RowBox[{"-", "0.4414408032978309`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.07234408845687261`"}], ",", 
     RowBox[{"-", "0.9721378905981743`"}], ",", 
     RowBox[{"-", "0.22296693595391226`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.4224058440435227`"}], ",", 
     RowBox[{"-", "0.9042381005914915`"}], ",", "0.0626638680307147`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4777154416945669`", ",", 
     RowBox[{"-", "0.6841310497199835`"}], ",", "0.551137608565772`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.22596482532964188`", ",", 
     RowBox[{"-", "0.9225857466879458`"}], ",", 
     RowBox[{"-", "0.31269064220406356`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5031330975461831`"}], ",", "0.8642086754415469`", ",", 
     RowBox[{"-", "0.0006718966811762611`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.09777053545619264`"}], ",", 
     RowBox[{"-", "0.9919934714286132`"}], ",", 
     RowBox[{"-", "0.07993669394976735`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.038531623545070996`", ",", 
     RowBox[{"-", "0.9670767459345964`"}], ",", "0.2515509520147619`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.015391838536410709`"}], ",", 
     RowBox[{"-", "0.996898952038379`"}], ",", 
     RowBox[{"-", "0.07717234434207083`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4842145952998779`", ",", 
     RowBox[{"-", "0.8741227003704883`"}], ",", "0.038022761545954964`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5774394654779691`", ",", 
     RowBox[{"-", "0.698004479057654`"}], ",", 
     RowBox[{"-", "0.4235013706282074`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5064105959456654`", ",", 
     RowBox[{"-", "0.786543904215892`"}], ",", 
     RowBox[{"-", "0.35340768958071345`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4280292543417737`", ",", 
     RowBox[{"-", "0.8629535467492151`"}], ",", "0.26851840454720344`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06928314328328308`", ",", 
     RowBox[{"-", "0.9828713089379224`"}], ",", "0.1707742255829112`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12514389051869482`", ",", 
     RowBox[{"-", "0.9910418120524764`"}], ",", 
     RowBox[{"-", "0.04663832575885204`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08687060381821628`", ",", 
     RowBox[{"-", "0.9042369174471644`"}], ",", "0.41810177626734446`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.872520096781068`", ",", 
     RowBox[{"-", "0.4884606909737977`"}], ",", "0.010716066748364464`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13730213058204857`", ",", 
     RowBox[{"-", "0.9352759586404678`"}], ",", "0.32620086775909124`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.17816936467120648`"}], ",", 
     RowBox[{"-", "0.9496923210058955`"}], ",", 
     RowBox[{"-", "0.25756586131530324`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15496553079644507`", ",", 
     RowBox[{"-", "0.9010215911588338`"}], ",", 
     RowBox[{"-", "0.4051490793900185`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12932633484459144`", ",", 
     RowBox[{"-", "0.97420722427189`"}], ",", 
     RowBox[{"-", "0.18491885596694554`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16751423637086904`", ",", 
     RowBox[{"-", "0.9841212265441829`"}], ",", "0.058688943407237334`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48874155930588326`", ",", 
     RowBox[{"-", "0.817891084245552`"}], ",", 
     RowBox[{"-", "0.30362124846408434`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6517583721938479`", ",", 
     RowBox[{"-", "0.6243728783921877`"}], ",", 
     RowBox[{"-", "0.4305456224414316`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.401303686231394`", ",", 
     RowBox[{"-", "0.9064649029779693`"}], ",", 
     RowBox[{"-", "0.13144097947837952`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6054022850323316`", ",", 
     RowBox[{"-", "0.7904332749299191`"}], ",", "0.09329153852946283`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9360296842339687`*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"c2b50dc2-9146-4795-811f-9e12b603c720"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"npl", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.4868036391015784`", ",", 
       RowBox[{"-", "0.8308373738031334`"}], ",", 
       RowBox[{"-", "0.26968773655724976`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.46059180708754843`", ",", 
       RowBox[{"-", "0.8119964522070506`"}], ",", "0.35849260640491576`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.746154278373663`", ",", 
       RowBox[{"-", "0.5607491824061337`"}], ",", "0.3589068783062406`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08996468574112948`", ",", 
       RowBox[{"-", "0.9853075960975317`"}], ",", 
       RowBox[{"-", "0.14517333223427462`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.26897343437297216`"}], ",", 
       RowBox[{"-", "0.9520637099823486`"}], ",", "0.1456982626397957`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21825740383312547`", ",", 
       RowBox[{"-", "0.9694882106911858`"}], ",", 
       RowBox[{"-", "0.11160786263891459`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28761382248515743`", ",", 
       RowBox[{"-", "0.9394117287692233`"}], ",", "0.1865044046833631`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.38209580719890457`"}], ",", 
       RowBox[{"-", "0.9094822835579347`"}], ",", "0.1638437365762336`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7408551288733602`", ",", 
       RowBox[{"-", "0.6472241960822628`"}], ",", 
       RowBox[{"-", "0.17953973941082008`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5246626475863546`", ",", 
       RowBox[{"-", "0.8162746980402861`"}], ",", 
       RowBox[{"-", "0.24171206748302151`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7459154008305596`", ",", 
       RowBox[{"-", "0.6591456318130298`"}], ",", 
       RowBox[{"-", "0.09558896832578404`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12281792113513346`", ",", 
       RowBox[{"-", "0.8541106134060346`"}], ",", "0.505381853963131`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4371908295759656`", ",", 
       RowBox[{"-", "0.8475935768551759`"}], ",", 
       RowBox[{"-", "0.3007479127251391`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4639368561912538`", ",", 
       RowBox[{"-", "0.7617576571974882`"}], ",", "0.4522033449327523`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6430760193470039`", ",", 
       RowBox[{"-", "0.7653475087402066`"}], ",", 
       RowBox[{"-", "0.026389850434801524`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3794676520387643`", ",", 
       RowBox[{"-", "0.7698369380857149`"}], ",", 
       RowBox[{"-", "0.513181634331353`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5836436860284056`", ",", 
       RowBox[{"-", "0.8088516165558145`"}], ",", "0.07154795702339554`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6063647551296909`", ",", 
       RowBox[{"-", "0.7068719187460014`"}], ",", "0.36421679563806036`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6559437460624087`", ",", 
       RowBox[{"-", "0.7322892468578851`"}], ",", "0.18300344515316086`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4826017900748625`", ",", 
       RowBox[{"-", "0.7367917123844252`"}], ",", "0.47353298172161645`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11794867056192375`", ",", 
       RowBox[{"-", "0.9914839855366067`"}], ",", 
       RowBox[{"-", "0.05520523106663633`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5425731722840293`", ",", 
       RowBox[{"-", "0.7814274902655399`"}], ",", "0.30819706386489887`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6517843740302295`", ",", 
       RowBox[{"-", "0.7573956499192337`"}], ",", "0.039101908565229604`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7574806492916115`", ",", 
       RowBox[{"-", "0.46731247206376714`"}], ",", "0.4558970491266748`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2027300798731749`", ",", 
       RowBox[{"-", "0.9615983254352183`"}], ",", "0.18501128407424391`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12333790875262403`", ",", 
       RowBox[{"-", "0.969501578702585`"}], ",", 
       RowBox[{"-", "0.21178868987206198`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.008745735772634003`", ",", 
       RowBox[{"-", "0.808961334558486`"}], ",", "0.5877967942198636`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41671786234639485`", ",", 
       RowBox[{"-", "0.886424280952281`"}], ",", "0.20148999315023805`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7980713477855212`", ",", 
       RowBox[{"-", "0.3836469443347666`"}], ",", "0.4646473350256064`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5851503694117421`", ",", 
       RowBox[{"-", "0.7820867290152201`"}], ",", "0.2143347696375361`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.32775059367788606`", ",", 
       RowBox[{"-", "0.9433012115926612`"}], ",", "0.05255827766975116`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6800077038730712`", ",", 
       RowBox[{"-", "0.6835907201754505`"}], ",", "0.2651287422428626`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18016390253949063`", ",", 
       RowBox[{"-", "0.9800190549107045`"}], ",", "0.08428297712866414`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08132254871830864`"}], ",", 
       RowBox[{"-", "0.8388364204420391`"}], ",", 
       RowBox[{"-", "0.5382751181412205`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10247573214019644`", ",", 
       RowBox[{"-", "0.9922047554683023`"}], ",", 
       RowBox[{"-", "0.07091154735596132`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.544591838828256`", ",", 
       RowBox[{"-", "0.7745332293701137`"}], ",", "0.32174214160280856`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1837410386366529`"}], ",", 
       RowBox[{"-", "0.9510711308649655`"}], ",", "0.2484007543385478`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.48222108030083694`", ",", 
       RowBox[{"-", "0.8578591455292364`"}], ",", 
       RowBox[{"-", "0.1775964981224075`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6675958157836106`", ",", 
       RowBox[{"-", "0.7430623606256005`"}], ",", "0.046627834709812056`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3050143993632733`", ",", 
       RowBox[{"-", "0.9483278262346806`"}], ",", 
       RowBox[{"-", "0.08741024064757444`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5703869821821091`", ",", 
       RowBox[{"-", "0.820667212770438`"}], ",", "0.03411768516161175`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.034560947691682234`"}], ",", 
       RowBox[{"-", "0.9832024536432119`"}], ",", "0.17921628286687846`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.46199916362930893`", ",", 
       RowBox[{"-", "0.8377005172459382`"}], ",", "0.2912294906284503`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.03251966317701013`", ",", 
       RowBox[{"-", "0.986791777474691`"}], ",", 
       RowBox[{"-", "0.15869612287385548`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6212074249299314`", ",", 
       RowBox[{"-", "0.7734881542475218`"}], ",", 
       RowBox[{"-", "0.1257672868860787`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7837774282799127`", ",", 
       RowBox[{"-", "0.5358667701094935`"}], ",", 
       RowBox[{"-", "0.3139104133528313`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5338430627959287`", ",", 
       RowBox[{"-", "0.8174312412438787`"}], ",", 
       RowBox[{"-", "0.21637409767149562`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.02294431896908505`"}], ",", 
       RowBox[{"-", "0.4206894402558845`"}], ",", "0.9069145235821485`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7979678086020673`", ",", 
       RowBox[{"-", "0.3576451494172042`"}], ",", 
       RowBox[{"-", "0.4851157836364016`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4498742652163522`", ",", 
       RowBox[{"-", "0.8267567995401575`"}], ",", "0.33776669449512486`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2559625821852941`", ",", 
       RowBox[{"-", "0.9584991755156401`"}], ",", 
       RowBox[{"-", "0.1255487437486914`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22546398040436838`", ",", 
       RowBox[{"-", "0.824390314697991`"}], ",", "0.5191787770820049`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8799909118424056`", ",", 
       RowBox[{"-", "0.46415835032976377`"}], ",", "0.10086139446747551`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.32425088532744506`", ",", 
       RowBox[{"-", "0.925825148758721`"}], ",", 
       RowBox[{"-", "0.19418845817983155`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3960471432316362`", ",", 
       RowBox[{"-", "0.19780725814145983`"}], ",", "0.8966710372062976`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.522810438745021`", ",", 
       RowBox[{"-", "0.6831128224730114`"}], ",", "0.5099275604555953`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4451566184992287`", ",", 
       RowBox[{"-", "0.7858145512528315`"}], ",", "0.4293379508564824`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.07004739497068352`"}], ",", 
       RowBox[{"-", "0.967741487929927`"}], ",", 
       RowBox[{"-", "0.2420119315178329`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8196426760120984`", ",", 
       RowBox[{"-", "0.572416139695842`"}], ",", 
       RowBox[{"-", "0.022926985746855116`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33071805945647603`", ",", 
       RowBox[{"-", "0.8912104813436024`"}], ",", 
       RowBox[{"-", "0.31043428143915947`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3699702355946208`", ",", 
       RowBox[{"-", "0.9290229864509989`"}], ",", "0.006189945050484545`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.32028706483212216`", ",", 
       RowBox[{"-", "0.9130731221200775`"}], ",", 
       RowBox[{"-", "0.2524156686165063`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6755187077428341`", ",", 
       RowBox[{"-", "0.6553575080989934`"}], ",", 
       RowBox[{"-", "0.33790680973861564`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5929061002711472`", ",", 
       RowBox[{"-", "0.797729570400562`"}], ",", 
       RowBox[{"-", "0.10995403025717222`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8611890260901157`", ",", 
       RowBox[{"-", "0.4452452891777606`"}], ",", 
       RowBox[{"-", "0.2451735993270284`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.34408111298640015`", ",", 
       RowBox[{"-", "0.8614991755134284`"}], ",", "0.3733997298816955`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.028952485004623614`", ",", 
       RowBox[{"-", "0.9994168771693385`"}], ",", "0.01810136020150445`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5385594589249788`", ",", 
       RowBox[{"-", "0.8424888569835732`"}], ",", "0.012893217633561188`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7339449964867667`", ",", 
       RowBox[{"-", "0.5313033982005103`"}], ",", "0.42313288833725754`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13624576940984665`", ",", 
       RowBox[{"-", "0.9359335177579743`"}], ",", "0.3247545852718672`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4331492860592164`", ",", 
       RowBox[{"-", "0.7766573932123945`"}], ",", 
       RowBox[{"-", "0.45736745572342524`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41534082255300026`", ",", 
       RowBox[{"-", "0.9010486328444547`"}], ",", 
       RowBox[{"-", "0.12491341949580916`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3795343811212505`", ",", 
       RowBox[{"-", "0.9182470292035073`"}], ",", 
       RowBox[{"-", "0.1130311766984786`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33444672442445605`", ",", 
       RowBox[{"-", "0.9379546156769367`"}], ",", 
       RowBox[{"-", "0.09157798563018288`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25042508423428017`", ",", 
       RowBox[{"-", "0.9190982864157923`"}], ",", 
       RowBox[{"-", "0.30421311131147494`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5433711790460937`", ",", 
       RowBox[{"-", "0.8382942000749002`"}], ",", 
       RowBox[{"-", "0.0448396688529371`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5856645370820344`", ",", 
       RowBox[{"-", "0.7544485849478725`"}], ",", "0.2963180431135429`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3701879223666805`", ",", 
       RowBox[{"-", "0.8305997611193423`"}], ",", 
       RowBox[{"-", "0.41601074380637343`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.21552239566738338`"}], ",", 
       RowBox[{"-", "0.7538617092354253`"}], ",", "0.6206791605285575`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.048459006880119226`", ",", 
       RowBox[{"-", "0.9115112888984883`"}], ",", 
       RowBox[{"-", "0.408410204160975`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.19985770400909444`", ",", 
       RowBox[{"-", "0.9763418363789642`"}], ",", 
       RowBox[{"-", "0.08254402876262355`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.09634480609038405`", ",", 
       RowBox[{"-", "0.9907197173669684`"}], ",", "0.09587554411694683`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5513633960202994`", ",", 
       RowBox[{"-", "0.7523738585199957`"}], ",", "0.3604607919659167`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.609679578686996`", ",", 
       RowBox[{"-", "0.38472795215057126`"}], ",", 
       RowBox[{"-", "0.6930189132816468`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.41274039194680356`"}], ",", 
       RowBox[{"-", "0.8996292636944084`"}], ",", "0.1425221272654024`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.11728935304182753`", ",", 
       RowBox[{"-", "0.8554702969986766`"}], ",", 
       RowBox[{"-", "0.5043944672734084`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5745068813779673`", ",", 
       RowBox[{"-", "0.8134757848677117`"}], ",", 
       RowBox[{"-", "0.09054827819026877`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2518398365589923`"}], ",", 
       RowBox[{"-", "0.9652136621902075`"}], ",", 
       RowBox[{"-", "0.07028003303433979`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.431602177102325`", ",", 
       RowBox[{"-", "0.8919543991414537`"}], ",", "0.13467334767036004`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.11042606198482464`"}], ",", 
       RowBox[{"-", "0.992839427341318`"}], ",", 
       RowBox[{"-", "0.04556266400340671`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.630776442477375`", ",", 
       RowBox[{"-", "0.7730827831623317`"}], ",", 
       RowBox[{"-", "0.06681384582232922`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4288113122893092`", ",", 
       RowBox[{"-", "0.6842395501470535`"}], ",", "0.5898619300033511`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10242180052577159`", ",", 
       RowBox[{"-", "0.9678544296367814`"}], ",", "0.22971194529131425`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0607280779638296`"}], ",", 
       RowBox[{"-", "0.9883120416739204`"}], ",", "0.1398263524130773`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1958132731371474`", ",", 
       RowBox[{"-", "0.9767295658436099`"}], ",", "0.0875015272453579`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4244662923307709`", ",", 
       RowBox[{"-", "0.8650688394183714`"}], ",", "0.2673654236103105`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6949322508662886`", ",", 
       RowBox[{"-", "0.709124741151696`"}], ",", 
       RowBox[{"-", "0.11921102378745659`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3606635959826133`", ",", 
       RowBox[{"-", "0.7425975458157005`"}], ",", 
       RowBox[{"-", "0.5643320436422062`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.477537642601155`", ",", 
       RowBox[{"-", "0.6479998895522882`"}], ",", 
       RowBox[{"-", "0.5933413377130856`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3792849863720902`"}], ",", 
       RowBox[{"-", "0.9135838012713257`"}], ",", 
       RowBox[{"-", "0.14665448226139655`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4172019474299379`", ",", 
       RowBox[{"-", "0.8989085979912884`"}], ",", "0.13381280775024407`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6086226131131584`", ",", 
       RowBox[{"-", "0.7845357296966843`"}], ",", 
       RowBox[{"-", "0.11866846100207845`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3003427216275431`", ",", 
       RowBox[{"-", "0.8455319430684602`"}], ",", 
       RowBox[{"-", "0.4414408032978309`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.07234408845687261`"}], ",", 
       RowBox[{"-", "0.9721378905981743`"}], ",", 
       RowBox[{"-", "0.22296693595391226`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4224058440435227`"}], ",", 
       RowBox[{"-", "0.9042381005914915`"}], ",", "0.0626638680307147`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4777154416945669`", ",", 
       RowBox[{"-", "0.6841310497199835`"}], ",", "0.551137608565772`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22596482532964188`", ",", 
       RowBox[{"-", "0.9225857466879458`"}], ",", 
       RowBox[{"-", "0.31269064220406356`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5031330975461831`"}], ",", "0.8642086754415469`", ",", 
       
       RowBox[{"-", "0.0006718966811762611`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09777053545619264`"}], ",", 
       RowBox[{"-", "0.9919934714286132`"}], ",", 
       RowBox[{"-", "0.07993669394976735`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.038531623545070996`", ",", 
       RowBox[{"-", "0.9670767459345964`"}], ",", "0.2515509520147619`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.015391838536410709`"}], ",", 
       RowBox[{"-", "0.996898952038379`"}], ",", 
       RowBox[{"-", "0.07717234434207083`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4842145952998779`", ",", 
       RowBox[{"-", "0.8741227003704883`"}], ",", "0.038022761545954964`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5774394654779691`", ",", 
       RowBox[{"-", "0.698004479057654`"}], ",", 
       RowBox[{"-", "0.4235013706282074`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5064105959456654`", ",", 
       RowBox[{"-", "0.786543904215892`"}], ",", 
       RowBox[{"-", "0.35340768958071345`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4280292543417737`", ",", 
       RowBox[{"-", "0.8629535467492151`"}], ",", "0.26851840454720344`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.06928314328328308`", ",", 
       RowBox[{"-", "0.9828713089379224`"}], ",", "0.1707742255829112`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12514389051869482`", ",", 
       RowBox[{"-", "0.9910418120524764`"}], ",", 
       RowBox[{"-", "0.04663832575885204`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08687060381821628`", ",", 
       RowBox[{"-", "0.9042369174471644`"}], ",", "0.41810177626734446`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.872520096781068`", ",", 
       RowBox[{"-", "0.4884606909737977`"}], ",", "0.010716066748364464`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.13730213058204857`", ",", 
       RowBox[{"-", "0.9352759586404678`"}], ",", "0.32620086775909124`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.17816936467120648`"}], ",", 
       RowBox[{"-", "0.9496923210058955`"}], ",", 
       RowBox[{"-", "0.25756586131530324`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.15496553079644507`", ",", 
       RowBox[{"-", "0.9010215911588338`"}], ",", 
       RowBox[{"-", "0.4051490793900185`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12932633484459144`", ",", 
       RowBox[{"-", "0.97420722427189`"}], ",", 
       RowBox[{"-", "0.18491885596694554`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16751423637086904`", ",", 
       RowBox[{"-", "0.9841212265441829`"}], ",", "0.058688943407237334`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.48874155930588326`", ",", 
       RowBox[{"-", "0.817891084245552`"}], ",", 
       RowBox[{"-", "0.30362124846408434`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6517583721938479`", ",", 
       RowBox[{"-", "0.6243728783921877`"}], ",", 
       RowBox[{"-", "0.4305456224414316`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.401303686231394`", ",", 
       RowBox[{"-", "0.9064649029779693`"}], ",", 
       RowBox[{"-", "0.13144097947837952`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6054022850323316`", ",", 
       RowBox[{"-", "0.7904332749299191`"}], ",", "0.09329153852946283`"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936059830652034*^9, 3.9360598335767117`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"6ae388eb-ae9f-4161-95d0-2496ccd55a3d"],

Cell[CellGroupData[{

Cell[BoxData["npl2"], "Input",
 CellChangeTimes->{{3.936029687897027*^9, 3.9360296888293533`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"dc423703-853d-44e3-a932-8cee29c28ff9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.8426231334355665`", ",", 
     RowBox[{"-", "0.38382116488747176`"}], ",", 
     RowBox[{"-", "0.3777136062993384`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9903859931902235`", ",", 
     RowBox[{"-", "0.051040709512268585`"}], ",", "0.12857072164804323`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6848374030433151`", ",", "0.40326917199490736`", ",", 
     "0.6069363280538`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8907923485670404`", ",", 
     RowBox[{"-", "0.004470631313545545`"}], ",", "0.4543886059201691`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3099231633437128`", ",", 
     RowBox[{"-", "0.8838050726394693`"}], ",", "0.35047999429321003`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.771222180436679`", ",", 
     RowBox[{"-", "0.6213430924163381`"}], ",", "0.138380308964087`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.9706458330669271`", ",", 
     RowBox[{"-", "0.049512169639531436`"}], ",", "0.2353618741584913`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8954111341845521`", ",", 
     RowBox[{"-", "0.4449406349484367`"}], ",", "0.016331936505388465`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.3874088454331788`", ",", "0.09189594756556135`", ",", 
     "0.9173164782675384`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6357277805246992`", ",", 
     RowBox[{"-", "0.5715815802762216`"}], ",", 
     RowBox[{"-", "0.518791563306572`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9965787864326401`", ",", "0.01299832354334799`", ",", 
     "0.08161964235102319`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9966569985196558`", ",", "0.06674020451331866`", ",", 
     RowBox[{"-", "0.047122949857913245`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.06683719638074159`"}], ",", "0.6201648735654051`", ",", 
     RowBox[{"-", "0.7816190368559144`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7175409190273248`", ",", 
     RowBox[{"-", "0.2802171701159271`"}], ",", "0.6376624240878895`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7344375632667434`", ",", 
     RowBox[{"-", "0.5882520453360571`"}], ",", 
     RowBox[{"-", "0.3384686053694697`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7011697888465879`", ",", "0.4137702017588689`", ",", 
     "0.5806506241667672`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.40524055164002815`", ",", 
     RowBox[{"-", "0.8941165860545046`"}], ",", "0.190619059510646`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.967566769219269`", ",", 
     RowBox[{"-", "0.22345703150244278`"}], ",", "0.11781978685561342`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8356267856177608`", ",", "0.37264502503857616`", ",", 
     "0.4035635767411718`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2529265649345752`", ",", "0.0316108691518002`", ",", 
     RowBox[{"-", "0.9669689269577715`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.22807045599773382`"}], ",", "0.2574177895211687`", ",", 
     RowBox[{"-", "0.938999440222954`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6202848718128994`", ",", "0.5071728614398746`", ",", 
     RowBox[{"-", "0.5983497024474441`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8443272284104701`", ",", 
     RowBox[{"-", "0.4286569349429145`"}], ",", "0.32150390898096387`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.828741056677371`", ",", "0.10557345015945938`", ",", 
     "0.5495839404483203`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.740738095301548`"}], ",", 
     RowBox[{"-", "0.48098329993083194`"}], ",", 
     RowBox[{"-", "0.4690012146643997`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8641523766733429`", ",", 
     RowBox[{"-", "0.3868628872337387`"}], ",", "0.32183501420912625`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9857047931624628`", ",", 
     RowBox[{"-", "0.1218305511402683`"}], ",", "0.11637601791350675`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4875344568676698`", ",", "0.4900140464357114`", ",", 
     RowBox[{"-", "0.7226315711774891`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.648031215527052`", ",", 
     RowBox[{"-", "0.14336440048122132`"}], ",", 
     RowBox[{"-", "0.7479987916950076`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.37461952732394843`", ",", "0.2822251364163046`", ",", 
     RowBox[{"-", "0.8831812849706335`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7259299821327275`", ",", 
     RowBox[{"-", "0.34691899442932805`"}], ",", 
     RowBox[{"-", "0.5938626712842977`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9309576245574112`", ",", "0.35022982923038415`", ",", 
     "0.1032325917318677`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9885931311831772`", ",", "0.13928167233657898`", ",", 
     "0.057308260561348974`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8080354492599208`", ",", 
     RowBox[{"-", "0.5859915160474919`"}], ",", "0.060767226855269946`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9713135979118033`", ",", 
     RowBox[{"-", "0.11547146659092483`"}], ",", 
     RowBox[{"-", "0.20788514837517635`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.5731426905424989`"}], ",", "0.17564954115539513`", ",", 
     "0.8004090797645942`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8369792012156881`", ",", "0.5194066790800934`", ",", 
     "0.17228615283689264`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6867378488473708`", ",", "0.7193882537926798`", ",", 
     "0.10426728761027775`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7562230009300839`", ",", 
     RowBox[{"-", "0.14840875546888058`"}], ",", 
     RowBox[{"-", "0.6372610251415634`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.22026380892730887`", ",", "0.7223372739645363`", ",", 
     "0.6555247646872822`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6037161979180768`", ",", "0.7834683068972326`", ",", 
     "0.14732333304309012`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7456033926172487`", ",", "0.5418258313385811`", ",", 
     "0.38794374516404356`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8472036233081534`", ",", "0.4723455402046804`", ",", 
     "0.24317835286530962`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4829860447688264`", ",", 
     RowBox[{"-", "0.6079691874224893`"}], ",", 
     RowBox[{"-", "0.6301570817688262`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38664583854126666`", ",", 
     RowBox[{"-", "0.8955563089495948`"}], ",", 
     RowBox[{"-", "0.22019058344828987`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9422646936710384`", ",", "0.3343125696995017`", ",", 
     "0.019296445318759348`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5768013572868387`", ",", "0.7254792718518593`", ",", 
     RowBox[{"-", "0.3754730620768374`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9981335875274963`", ",", 
     RowBox[{"-", "0.04827323307813327`"}], ",", 
     RowBox[{"-", "0.03740369524089782`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9578811345062143`", ",", 
     RowBox[{"-", "0.24342862040918442`"}], ",", 
     RowBox[{"-", "0.15233594100792228`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.12159239235561477`"}], ",", 
     RowBox[{"-", "0.9107554876531789`"}], ",", "0.39463873584692405`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6695583018890052`", ",", 
     RowBox[{"-", "0.7311142616462256`"}], ",", 
     RowBox[{"-", "0.1310099873635825`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28198078752401357`", ",", 
     RowBox[{"-", "0.44977213307366026`"}], ",", 
     RowBox[{"-", "0.8474620131768188`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.5657289854100072`", ",", "0.46830584345483073`", ",", 
     "0.6787049079335019`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9920963880872269`", ",", 
     RowBox[{"-", "0.05990699687990205`"}], ",", "0.11025383652785198`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7686498477470505`", ",", "0.6378882930598547`", ",", 
     RowBox[{"-", "0.04770678290999128`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5003052123966787`", ",", "0.864923546929278`", ",", 
     RowBox[{"-", "0.04002439775925888`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6011709499436292`", ",", "0.23270178492380178`", ",", 
     RowBox[{"-", "0.7644889588719718`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7054097230365759`", ",", 
     RowBox[{"-", "0.4659342560244848`"}], ",", 
     RowBox[{"-", "0.5341370533003409`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8890980292532662`", ",", 
     RowBox[{"-", "0.08859857081405262`"}], ",", "0.4490601158282327`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6032520321225162`", ",", "0.07107757982607332`", ",", 
     RowBox[{"-", "0.7943770914283234`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8944023930095538`", ",", "0.18138467434373234`", ",", 
     "0.4088324342466015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.941028583323941`", ",", 
     RowBox[{"-", "0.33813239231785014`"}], ",", 
     RowBox[{"-", "0.01147565391357589`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8480150949105434`", ",", 
     RowBox[{"-", "0.10641335961914128`"}], ",", "0.5191787704619952`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6546684859879349`", ",", "0.3695788443674192`", ",", 
     "0.6594093199601502`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9074168837181149`", ",", 
     RowBox[{"-", "0.26913616679019176`"}], ",", "0.32273878426490193`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8972620660711542`", ",", "0.07392893633928715`", ",", 
     RowBox[{"-", "0.4352646288885247`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4782368175686114`", ",", 
     RowBox[{"-", "0.22419663372119478`"}], ",", "0.8491321544670954`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.39964850381596406`"}], ",", 
     RowBox[{"-", "0.9091440355275303`"}], ",", "0.11721005102967082`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9123455960955528`", ",", 
     RowBox[{"-", "0.38100732454853586`"}], ",", "0.14986304389480723`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8566456880589502`", ",", "0.4928355228932431`", ",", 
     "0.1525493772670054`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.2041022984371766`"}], ",", "0.13005938891941082`", ",", 
     RowBox[{"-", "0.9702715120658605`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3859456743682297`", ",", "0.8851809073674818`", ",", 
     RowBox[{"-", "0.25980896379558227`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6378913862254634`", ",", "0.6414532101788909`", ",", 
     "0.42618347988929856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7836080388114034`", ",", "0.1943764655509327`", ",", 
     RowBox[{"-", "0.5900645991330725`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9520850119912888`", ",", 
     RowBox[{"-", "0.2929525613783566`"}], ",", "0.0878232698287164`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7700085918594346`", ",", 
     RowBox[{"-", "0.5055689690303805`"}], ",", 
     RowBox[{"-", "0.3892130342321655`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1651112833457487`", ",", 
     RowBox[{"-", "0.4303189009591245`"}], ",", "0.8874479745817504`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8061056737006205`", ",", "0.13339487012456236`", ",", 
     "0.5765409364929084`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9618102475841092`", ",", 
     RowBox[{"-", "0.10515153680168958`"}], ",", 
     RowBox[{"-", "0.2527136758278776`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9879120081814278`", ",", "0.15499018538656864`", ",", 
     RowBox[{"-", "0.0028118543304582627`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8637838845953056`", ",", "0.4703259045395072`", ",", 
     "0.18075105596520993`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28600665955700827`", ",", 
     RowBox[{"-", "0.8828338497221898`"}], ",", "0.3725648728392675`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9489846241500088`", ",", "0.25684497136374823`", ",", 
     "0.1829175874868838`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.4809891049628534`", ",", "0.7503047254183683`", ",", 
     "0.45353312990552297`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.5423163310978023`", ",", "0.1023088066188468`", ",", 
     "0.833922001816025`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.830528815323902`", ",", 
     RowBox[{"-", "0.1110377779652412`"}], ",", "0.5457952901786691`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5515666067206904`", ",", "0.763290318455498`", ",", 
     RowBox[{"-", "0.3363958503054518`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.936997408629717`", ",", "0.15563432552449158`", ",", 
     RowBox[{"-", "0.3127519990978979`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.5571679275932264`", ",", "0.830077155576674`", ",", 
     "0.023147705095914906`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.935645910795674`", ",", "0.18158362930527183`", ",", 
     RowBox[{"-", "0.30264519685542557`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3774299425547155`", ",", 
     RowBox[{"-", "0.745037400994798`"}], ",", "0.5499690078377696`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.8549567190431464`"}], ",", 
     RowBox[{"-", "0.4330911363946139`"}], ",", 
     RowBox[{"-", "0.2854489028519825`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7427468313636038`", ",", "0.4882466890046125`", ",", 
     RowBox[{"-", "0.4581946258691384`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.585530925676563`", ",", "0.699948746864163`", ",", 
     RowBox[{"-", "0.4089318853301062`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4868958918886664`", ",", 
     RowBox[{"-", "0.3279232128621911`"}], ",", "0.8095670181819897`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8725798586960077`", ",", "0.22989577727711114`", ",", 
     "0.4309899323513349`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6678074383967633`", ",", "0.08557207890408962`", ",", 
     RowBox[{"-", "0.7393988399598591`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9777577724575842`", ",", 
     RowBox[{"-", "0.1322046936572016`"}], ",", "0.16282400736312946`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5905419036858155`", ",", "0.43458122454808756`", ",", 
     RowBox[{"-", "0.6799995729862027`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6034289167024286`", ",", "0.722897151709614`", ",", 
     "0.3365906275246846`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8308403170198071`", ",", 
     RowBox[{"-", "0.03564125411654808`"}], ",", 
     RowBox[{"-", "0.5553684080134789`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8523781935297067`", ",", 
     RowBox[{"-", "0.05230372777097065`"}], ",", 
     RowBox[{"-", "0.5203035030213561`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9963665839891859`", ",", "0.012643280767974833`", ",", 
     RowBox[{"-", "0.08422456744408245`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9944088783606719`", ",", "0.09854060218510745`", ",", 
     "0.037956980365499465`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2579645948708958`", ",", "0.5234658936284856`", ",", 
     RowBox[{"-", "0.8120577110038582`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7117858025447529`", ",", 
     RowBox[{"-", "0.6575458124527692`"}], ",", 
     RowBox[{"-", "0.24697059707898383`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.4141156684748943`", ",", "0.4154133439209303`", ",", 
     "0.8099012080593669`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8422319726163855`", ",", "0.1575723016066255`", ",", 
     RowBox[{"-", "0.5155737329122798`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9858583705472725`", ",", 
     RowBox[{"-", "0.14121332479647344`"}], ",", "0.09023342020450165`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08264193553872938`", ",", "0.9370305346077422`", ",", 
     RowBox[{"-", "0.33932887838075526`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7325428163668553`", ",", 
     RowBox[{"-", "0.12375530725184497`"}], ",", 
     RowBox[{"-", "0.6693770582536551`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2806001058185614`", ",", 
     RowBox[{"-", "0.12961235827122258`"}], ",", 
     RowBox[{"-", "0.9510332366421188`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.646252545123991`"}], ",", "0.02259028117677665`", ",", 
     RowBox[{"-", "0.7627891760618515`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6843149741436704`", ",", "0.7200447288237432`", ",", 
     "0.11510258318513096`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9254139966239785`", ",", 
     RowBox[{"-", "0.37658282457199943`"}], ",", "0.042359309364175285`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4257116275315299`", ",", 
     RowBox[{"-", "0.16361311276401327`"}], ",", 
     RowBox[{"-", "0.889944020439559`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8538677981046546`", ",", 
     RowBox[{"-", "0.0351049193137482`"}], ",", 
     RowBox[{"-", "0.5193047544553044`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7321650039963469`", ",", 
     RowBox[{"-", "0.5015436112506989`"}], ",", "0.4608561738076609`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.3043008695365866`", ",", "0.7407486307137795`", ",", 
     "0.5989093812046511`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.85926270492939`", ",", "0.3873873431905544`", ",", 
     RowBox[{"-", "0.33406384158299945`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9674496660769466`", ",", "0.1879189264870937`", ",", 
     "0.16949224370319307`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4195912911732861`", ",", 
     RowBox[{"-", "0.6330955717591401`"}], ",", 
     RowBox[{"-", "0.6504868525885072`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03630713362252654`", ",", "0.402039255408355`", ",", 
     RowBox[{"-", "0.9149023058003577`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9484784698923714`", ",", 
     RowBox[{"-", "0.2885165293479452`"}], ",", 
     RowBox[{"-", "0.13094580727782873`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7470410517305764`", ",", "0.6464562063222741`", ",", 
     "0.15499690428098176`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8181151977204321`", ",", 
     RowBox[{"-", "0.43592932239136223`"}], ",", "0.3750375303063231`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7440579549831481`", ",", "0.1613026808431886`", ",", 
     "0.6483511431154384`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9489604200626053`", ",", "0.31448389964152884`", ",", 
     "0.02395825579754432`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.936029689533136*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"fb1189ad-1b4a-4d0e-855b-1fbe92791adc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"npl2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.8426231334355665`", ",", 
       RowBox[{"-", "0.38382116488747176`"}], ",", 
       RowBox[{"-", "0.3777136062993384`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9903859931902235`", ",", 
       RowBox[{"-", "0.051040709512268585`"}], ",", "0.12857072164804323`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6848374030433151`", ",", "0.40326917199490736`", ",", 
       "0.6069363280538`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8907923485670404`", ",", 
       RowBox[{"-", "0.004470631313545545`"}], ",", "0.4543886059201691`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3099231633437128`", ",", 
       RowBox[{"-", "0.8838050726394693`"}], ",", "0.35047999429321003`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.771222180436679`", ",", 
       RowBox[{"-", "0.6213430924163381`"}], ",", "0.138380308964087`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9706458330669271`", ",", 
       RowBox[{"-", "0.049512169639531436`"}], ",", "0.2353618741584913`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8954111341845521`", ",", 
       RowBox[{"-", "0.4449406349484367`"}], ",", "0.016331936505388465`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3874088454331788`", ",", "0.09189594756556135`", ",", 
       "0.9173164782675384`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6357277805246992`", ",", 
       RowBox[{"-", "0.5715815802762216`"}], ",", 
       RowBox[{"-", "0.518791563306572`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9965787864326401`", ",", "0.01299832354334799`", ",", 
       "0.08161964235102319`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9966569985196558`", ",", "0.06674020451331866`", ",", 
       RowBox[{"-", "0.047122949857913245`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.06683719638074159`"}], ",", "0.6201648735654051`", ",", 
       RowBox[{"-", "0.7816190368559144`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7175409190273248`", ",", 
       RowBox[{"-", "0.2802171701159271`"}], ",", "0.6376624240878895`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7344375632667434`", ",", 
       RowBox[{"-", "0.5882520453360571`"}], ",", 
       RowBox[{"-", "0.3384686053694697`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7011697888465879`", ",", "0.4137702017588689`", ",", 
       "0.5806506241667672`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.40524055164002815`", ",", 
       RowBox[{"-", "0.8941165860545046`"}], ",", "0.190619059510646`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.967566769219269`", ",", 
       RowBox[{"-", "0.22345703150244278`"}], ",", "0.11781978685561342`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8356267856177608`", ",", "0.37264502503857616`", ",", 
       "0.4035635767411718`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2529265649345752`", ",", "0.0316108691518002`", ",", 
       RowBox[{"-", "0.9669689269577715`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.22807045599773382`"}], ",", "0.2574177895211687`", ",", 
       RowBox[{"-", "0.938999440222954`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6202848718128994`", ",", "0.5071728614398746`", ",", 
       RowBox[{"-", "0.5983497024474441`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8443272284104701`", ",", 
       RowBox[{"-", "0.4286569349429145`"}], ",", "0.32150390898096387`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.828741056677371`", ",", "0.10557345015945938`", ",", 
       "0.5495839404483203`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.740738095301548`"}], ",", 
       RowBox[{"-", "0.48098329993083194`"}], ",", 
       RowBox[{"-", "0.4690012146643997`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8641523766733429`", ",", 
       RowBox[{"-", "0.3868628872337387`"}], ",", "0.32183501420912625`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9857047931624628`", ",", 
       RowBox[{"-", "0.1218305511402683`"}], ",", "0.11637601791350675`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4875344568676698`", ",", "0.4900140464357114`", ",", 
       RowBox[{"-", "0.7226315711774891`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.648031215527052`", ",", 
       RowBox[{"-", "0.14336440048122132`"}], ",", 
       RowBox[{"-", "0.7479987916950076`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.37461952732394843`", ",", "0.2822251364163046`", ",", 
       RowBox[{"-", "0.8831812849706335`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7259299821327275`", ",", 
       RowBox[{"-", "0.34691899442932805`"}], ",", 
       RowBox[{"-", "0.5938626712842977`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9309576245574112`", ",", "0.35022982923038415`", ",", 
       "0.1032325917318677`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9885931311831772`", ",", "0.13928167233657898`", ",", 
       "0.057308260561348974`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8080354492599208`", ",", 
       RowBox[{"-", "0.5859915160474919`"}], ",", "0.060767226855269946`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9713135979118033`", ",", 
       RowBox[{"-", "0.11547146659092483`"}], ",", 
       RowBox[{"-", "0.20788514837517635`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5731426905424989`"}], ",", "0.17564954115539513`", ",",
        "0.8004090797645942`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8369792012156881`", ",", "0.5194066790800934`", ",", 
       "0.17228615283689264`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6867378488473708`", ",", "0.7193882537926798`", ",", 
       "0.10426728761027775`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7562230009300839`", ",", 
       RowBox[{"-", "0.14840875546888058`"}], ",", 
       RowBox[{"-", "0.6372610251415634`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.22026380892730887`", ",", "0.7223372739645363`", ",", 
       "0.6555247646872822`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6037161979180768`", ",", "0.7834683068972326`", ",", 
       "0.14732333304309012`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7456033926172487`", ",", "0.5418258313385811`", ",", 
       "0.38794374516404356`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8472036233081534`", ",", "0.4723455402046804`", ",", 
       "0.24317835286530962`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4829860447688264`", ",", 
       RowBox[{"-", "0.6079691874224893`"}], ",", 
       RowBox[{"-", "0.6301570817688262`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.38664583854126666`", ",", 
       RowBox[{"-", "0.8955563089495948`"}], ",", 
       RowBox[{"-", "0.22019058344828987`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9422646936710384`", ",", "0.3343125696995017`", ",", 
       "0.019296445318759348`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5768013572868387`", ",", "0.7254792718518593`", ",", 
       RowBox[{"-", "0.3754730620768374`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9981335875274963`", ",", 
       RowBox[{"-", "0.04827323307813327`"}], ",", 
       RowBox[{"-", "0.03740369524089782`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9578811345062143`", ",", 
       RowBox[{"-", "0.24342862040918442`"}], ",", 
       RowBox[{"-", "0.15233594100792228`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.12159239235561477`"}], ",", 
       RowBox[{"-", "0.9107554876531789`"}], ",", "0.39463873584692405`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6695583018890052`", ",", 
       RowBox[{"-", "0.7311142616462256`"}], ",", 
       RowBox[{"-", "0.1310099873635825`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28198078752401357`", ",", 
       RowBox[{"-", "0.44977213307366026`"}], ",", 
       RowBox[{"-", "0.8474620131768188`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5657289854100072`", ",", "0.46830584345483073`", ",", 
       "0.6787049079335019`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9920963880872269`", ",", 
       RowBox[{"-", "0.05990699687990205`"}], ",", "0.11025383652785198`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7686498477470505`", ",", "0.6378882930598547`", ",", 
       RowBox[{"-", "0.04770678290999128`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5003052123966787`", ",", "0.864923546929278`", ",", 
       RowBox[{"-", "0.04002439775925888`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6011709499436292`", ",", "0.23270178492380178`", ",", 
       RowBox[{"-", "0.7644889588719718`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7054097230365759`", ",", 
       RowBox[{"-", "0.4659342560244848`"}], ",", 
       RowBox[{"-", "0.5341370533003409`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8890980292532662`", ",", 
       RowBox[{"-", "0.08859857081405262`"}], ",", "0.4490601158282327`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6032520321225162`", ",", "0.07107757982607332`", ",", 
       RowBox[{"-", "0.7943770914283234`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8944023930095538`", ",", "0.18138467434373234`", ",", 
       "0.4088324342466015`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.941028583323941`", ",", 
       RowBox[{"-", "0.33813239231785014`"}], ",", 
       RowBox[{"-", "0.01147565391357589`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8480150949105434`", ",", 
       RowBox[{"-", "0.10641335961914128`"}], ",", "0.5191787704619952`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6546684859879349`", ",", "0.3695788443674192`", ",", 
       "0.6594093199601502`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9074168837181149`", ",", 
       RowBox[{"-", "0.26913616679019176`"}], ",", "0.32273878426490193`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8972620660711542`", ",", "0.07392893633928715`", ",", 
       RowBox[{"-", "0.4352646288885247`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4782368175686114`", ",", 
       RowBox[{"-", "0.22419663372119478`"}], ",", "0.8491321544670954`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.39964850381596406`"}], ",", 
       RowBox[{"-", "0.9091440355275303`"}], ",", "0.11721005102967082`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9123455960955528`", ",", 
       RowBox[{"-", "0.38100732454853586`"}], ",", "0.14986304389480723`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8566456880589502`", ",", "0.4928355228932431`", ",", 
       "0.1525493772670054`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2041022984371766`"}], ",", "0.13005938891941082`", ",", 
       RowBox[{"-", "0.9702715120658605`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3859456743682297`", ",", "0.8851809073674818`", ",", 
       RowBox[{"-", "0.25980896379558227`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6378913862254634`", ",", "0.6414532101788909`", ",", 
       "0.42618347988929856`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7836080388114034`", ",", "0.1943764655509327`", ",", 
       RowBox[{"-", "0.5900645991330725`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9520850119912888`", ",", 
       RowBox[{"-", "0.2929525613783566`"}], ",", "0.0878232698287164`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7700085918594346`", ",", 
       RowBox[{"-", "0.5055689690303805`"}], ",", 
       RowBox[{"-", "0.3892130342321655`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1651112833457487`", ",", 
       RowBox[{"-", "0.4303189009591245`"}], ",", "0.8874479745817504`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8061056737006205`", ",", "0.13339487012456236`", ",", 
       "0.5765409364929084`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9618102475841092`", ",", 
       RowBox[{"-", "0.10515153680168958`"}], ",", 
       RowBox[{"-", "0.2527136758278776`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9879120081814278`", ",", "0.15499018538656864`", ",", 
       RowBox[{"-", "0.0028118543304582627`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8637838845953056`", ",", "0.4703259045395072`", ",", 
       "0.18075105596520993`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28600665955700827`", ",", 
       RowBox[{"-", "0.8828338497221898`"}], ",", "0.3725648728392675`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9489846241500088`", ",", "0.25684497136374823`", ",", 
       "0.1829175874868838`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.4809891049628534`", ",", "0.7503047254183683`", ",", 
       "0.45353312990552297`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5423163310978023`", ",", "0.1023088066188468`", ",", 
       "0.833922001816025`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.830528815323902`", ",", 
       RowBox[{"-", "0.1110377779652412`"}], ",", "0.5457952901786691`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5515666067206904`", ",", "0.763290318455498`", ",", 
       RowBox[{"-", "0.3363958503054518`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.936997408629717`", ",", "0.15563432552449158`", ",", 
       RowBox[{"-", "0.3127519990978979`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5571679275932264`", ",", "0.830077155576674`", ",", 
       "0.023147705095914906`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.935645910795674`", ",", "0.18158362930527183`", ",", 
       RowBox[{"-", "0.30264519685542557`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3774299425547155`", ",", 
       RowBox[{"-", "0.745037400994798`"}], ",", "0.5499690078377696`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8549567190431464`"}], ",", 
       RowBox[{"-", "0.4330911363946139`"}], ",", 
       RowBox[{"-", "0.2854489028519825`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7427468313636038`", ",", "0.4882466890046125`", ",", 
       RowBox[{"-", "0.4581946258691384`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.585530925676563`", ",", "0.699948746864163`", ",", 
       RowBox[{"-", "0.4089318853301062`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4868958918886664`", ",", 
       RowBox[{"-", "0.3279232128621911`"}], ",", "0.8095670181819897`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8725798586960077`", ",", "0.22989577727711114`", ",", 
       "0.4309899323513349`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6678074383967633`", ",", "0.08557207890408962`", ",", 
       RowBox[{"-", "0.7393988399598591`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9777577724575842`", ",", 
       RowBox[{"-", "0.1322046936572016`"}], ",", "0.16282400736312946`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5905419036858155`", ",", "0.43458122454808756`", ",", 
       RowBox[{"-", "0.6799995729862027`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6034289167024286`", ",", "0.722897151709614`", ",", 
       "0.3365906275246846`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8308403170198071`", ",", 
       RowBox[{"-", "0.03564125411654808`"}], ",", 
       RowBox[{"-", "0.5553684080134789`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8523781935297067`", ",", 
       RowBox[{"-", "0.05230372777097065`"}], ",", 
       RowBox[{"-", "0.5203035030213561`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9963665839891859`", ",", "0.012643280767974833`", ",", 
       RowBox[{"-", "0.08422456744408245`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9944088783606719`", ",", "0.09854060218510745`", ",", 
       "0.037956980365499465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2579645948708958`", ",", "0.5234658936284856`", ",", 
       RowBox[{"-", "0.8120577110038582`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7117858025447529`", ",", 
       RowBox[{"-", "0.6575458124527692`"}], ",", 
       RowBox[{"-", "0.24697059707898383`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.4141156684748943`", ",", "0.4154133439209303`", ",", 
       "0.8099012080593669`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8422319726163855`", ",", "0.1575723016066255`", ",", 
       RowBox[{"-", "0.5155737329122798`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9858583705472725`", ",", 
       RowBox[{"-", "0.14121332479647344`"}], ",", "0.09023342020450165`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08264193553872938`", ",", "0.9370305346077422`", ",", 
       RowBox[{"-", "0.33932887838075526`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7325428163668553`", ",", 
       RowBox[{"-", "0.12375530725184497`"}], ",", 
       RowBox[{"-", "0.6693770582536551`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2806001058185614`", ",", 
       RowBox[{"-", "0.12961235827122258`"}], ",", 
       RowBox[{"-", "0.9510332366421188`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.646252545123991`"}], ",", "0.02259028117677665`", ",", 
       
       RowBox[{"-", "0.7627891760618515`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6843149741436704`", ",", "0.7200447288237432`", ",", 
       "0.11510258318513096`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9254139966239785`", ",", 
       RowBox[{"-", "0.37658282457199943`"}], ",", "0.042359309364175285`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4257116275315299`", ",", 
       RowBox[{"-", "0.16361311276401327`"}], ",", 
       RowBox[{"-", "0.889944020439559`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8538677981046546`", ",", 
       RowBox[{"-", "0.0351049193137482`"}], ",", 
       RowBox[{"-", "0.5193047544553044`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7321650039963469`", ",", 
       RowBox[{"-", "0.5015436112506989`"}], ",", "0.4608561738076609`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.3043008695365866`", ",", "0.7407486307137795`", ",", 
       "0.5989093812046511`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.85926270492939`", ",", "0.3873873431905544`", ",", 
       RowBox[{"-", "0.33406384158299945`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9674496660769466`", ",", "0.1879189264870937`", ",", 
       "0.16949224370319307`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4195912911732861`", ",", 
       RowBox[{"-", "0.6330955717591401`"}], ",", 
       RowBox[{"-", "0.6504868525885072`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.03630713362252654`", ",", "0.402039255408355`", ",", 
       RowBox[{"-", "0.9149023058003577`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9484784698923714`", ",", 
       RowBox[{"-", "0.2885165293479452`"}], ",", 
       RowBox[{"-", "0.13094580727782873`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7470410517305764`", ",", "0.6464562063222741`", ",", 
       "0.15499690428098176`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8181151977204321`", ",", 
       RowBox[{"-", "0.43592932239136223`"}], ",", "0.3750375303063231`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7440579549831481`", ",", "0.1613026808431886`", ",", 
       "0.6483511431154384`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9489604200626053`", ",", "0.31448389964152884`", ",", 
       "0.02395825579754432`"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.936059841914625*^9, 3.936059844879715*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"504cc83b-6568-4d27-b33c-0c1f0bc4d7e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Legended", "[", 
  RowBox[{
   RowBox[{"Graphics3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Opacity", "[", "0.4", "]"}], ",", "Blue", ",", 
         RowBox[{"Sphere", "[", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "Medium", "]"}], ",", "Blue", ",", 
         RowBox[{"Point", "[", "npl", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "Medium", "]"}], ",", "Red", ",", 
         RowBox[{"Point", "[", "npl2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "Large", "]"}], ",", "Purple", ",", 
         RowBox[{"Point", "[", 
          RowBox[{"N", "[", 
           RowBox[{"Points", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.3"}], ",", "0.1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
           "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "Large", "]"}], ",", "Purple", ",", 
         RowBox[{"Point", "[", 
          RowBox[{"N", "[", 
           RowBox[{"Points", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.8"}], ",", "0.4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
           "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "Large", "]"}], ",", "Purple", ",", 
         RowBox[{"Point", "[", 
          RowBox[{"N", "[", 
           RowBox[{"Points", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
           "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "Large", "]"}], ",", "Purple", ",", 
         RowBox[{"Point", "[", 
          RowBox[{"N", "[", 
           RowBox[{"Points", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1.2"}], ",", "0.8"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
           "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "Large", "]"}], ",", "Orange", ",", 
         RowBox[{"Point", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
           RowBox[{"N", "[", 
            RowBox[{"Points", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0.2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
            "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "Large", "]"}], ",", "Orange", ",", 
         RowBox[{"Point", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
           RowBox[{"N", "[", 
            RowBox[{"Points", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.1"}], ",", "0.5"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
            "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "Large", "]"}], ",", "Orange", ",", 
         RowBox[{"Point", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
           RowBox[{"N", "[", 
            RowBox[{"Points", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.2"}], ",", "0.8"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
            "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "Large", "]"}], ",", "Orange", ",", 
         RowBox[{"Point", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
           RowBox[{"N", "[", 
            RowBox[{"Points", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.3"}], ",", "1.1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
            "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Purple", ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"BSplineCurve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"Points", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.3"}], ",", "0.1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.1", ",", 
               RowBox[{"-", "0.4"}], ",", "0.9"}], "}"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{"Points", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.8"}], ",", "0.4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
              "]"}]}], "}"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Purple", ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"BSplineCurve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"Points", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.8"}], ",", "0.4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.4", ",", 
               RowBox[{"-", "0.3"}], ",", "0.9"}], "}"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{"Points", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
              "]"}]}], "}"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Purple", ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"BSplineCurve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"Points", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0.7", ",", 
               RowBox[{"-", "0.9"}], ",", "0.9"}], "}"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{"Points", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1.2"}], ",", "0.8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
              "]"}]}], "}"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Orange", ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"BSplineCurve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
              RowBox[{"N", "[", 
               RowBox[{"Points", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0.2"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}],
                "]"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
              RowBox[{"{", 
               RowBox[{"0.3", ",", 
                RowBox[{"-", "0.2"}], ",", "1.1"}], "}"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
              RowBox[{"N", "[", 
               RowBox[{"Points", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.1"}], ",", "0.5"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}],
                "]"}]}]}], "}"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Orange", ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"BSplineCurve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
              RowBox[{"N", "[", 
               RowBox[{"Points", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.1"}], ",", "0.5"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}],
                "]"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
              RowBox[{"{", 
               RowBox[{"0.7", ",", 
                RowBox[{"-", "0.45"}], ",", "1.05"}], "}"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
              RowBox[{"N", "[", 
               RowBox[{"Points", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.2"}], ",", "0.8"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}],
                "]"}]}]}], "}"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Orange", ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"BSplineCurve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
              RowBox[{"N", "[", 
               RowBox[{"Points", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.2"}], ",", "0.8"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}],
                "]"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0.7"}], "}"}], "+", 
              RowBox[{"{", 
               RowBox[{"1.05", ",", 
                RowBox[{"-", "0.85"}], ",", "0.5"}], "}"}]}], ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
              RowBox[{"N", "[", 
               RowBox[{"Points", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "0.3"}], ",", "1.1"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}],
                "]"}]}]}], "}"}], "]"}], "]"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.2"}], ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0.2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1.2"}], "}"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"PointLegend", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Red", ",", "Purple", ",", "Orange"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
      "\"\<label 0\>\"", ",", "\"\<label 1\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(W\), \(0\)]\)\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(W\), \(1\)]\)\>\""}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9360255475253353`*^9, 3.936025558168041*^9}, {
   3.936025607739101*^9, 3.936025815551106*^9}, {3.936026006069353*^9, 
   3.936026089119253*^9}, {3.936026270092263*^9, 3.9360262771217823`*^9}, 
   3.936026638126439*^9, {3.936026750723466*^9, 3.936026752069663*^9}, {
   3.936027163793983*^9, 3.93602718715751*^9}, {3.9360272269244633`*^9, 
   3.936027240521235*^9}, {3.936027316267256*^9, 3.936027328506524*^9}, {
   3.936027394751845*^9, 3.936027397428322*^9}, {3.936027470897067*^9, 
   3.936027615692594*^9}, {3.936027662645741*^9, 3.936027687410483*^9}, {
   3.936027938169984*^9, 3.936027979032917*^9}, {3.936028070708734*^9, 
   3.936028105586954*^9}, {3.936028146794516*^9, 3.936028167963866*^9}, {
   3.936028215898678*^9, 3.936028238926485*^9}, {3.9360282897097588`*^9, 
   3.936028574902378*^9}, {3.936028717086732*^9, 3.936028788385992*^9}, 
   3.936028819158648*^9, {3.9360288546933928`*^9, 3.9360289724728003`*^9}, {
   3.936029007348446*^9, 3.936029236882635*^9}, {3.936029287126593*^9, 
   3.936029342625853*^9}, {3.936059853950778*^9, 3.936059901367187*^9}, {
   3.936060086880968*^9, 3.936060117942815*^9}, {3.936060161140068*^9, 
   3.936060680518173*^9}, {3.936060808847014*^9, 3.936060925948457*^9}, {
   3.936060968190982*^9, 3.936061149530995*^9}, {3.936061181821486*^9, 
   3.9360611822555103`*^9}, {3.9360622404093246`*^9, 3.93606225361583*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ee50540c-e778-4289-a36e-ce5ba4267f7b"],

Cell[BoxData[
 TemplateBox[{Graphics3DBox[{{
      Opacity[0.4], 
      RGBColor[0, 0, 1], 
      SphereBox[{0, 0, 0}]}, {
      PointSize[Medium], 
      RGBColor[0, 0, 1], 
      Point3DBox[CompressedData["
1:eJwNlvc/FYofxkmopHMbLqm43SQzpb5GySc0Lrl1SJFUyorcSkSIyqrIyIgb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       "]]}, {
      PointSize[Medium], 
      RGBColor[1, 0, 0], 
      Point3DBox[CompressedData["
1:eJwNlfk/FIgfh8mx1YQilV0mKmckUr5KPhWJNkqk2JKUSq6Su8JWFB2sQcqx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       "]]}, {
      PointSize[Large], 
      RGBColor[0.5, 0, 0.5], 
      Point3DBox[{0.09537450575679464, -0.029502791919178272`, 
       0.9950041652780257}]}, {
      PointSize[Large], 
      RGBColor[0.5, 0, 0.5], 
      Point3DBox[{0.27131037182928797`, -0.2793516197631058, 
       0.9210609940028851}]}, {
      PointSize[Large], 
      RGBColor[0.5, 0, 0.5], 
      Point3DBox[{0.4927248649942301, -0.41501642854987947`, 
       0.7648421872844885}]}, {
      PointSize[Large], 
      RGBColor[0.5, 0, 0.5], 
      Point3DBox[{0.2599395422585156, -0.6686039152750137, 
       0.6967067093471655}]}, {
      PointSize[Large], 
      RGBColor[1, 0.5, 0], 
      Point3DBox[{0.19866933079506122`, 0., 1.0000665778412416`}]}, {
      PointSize[Large], 
      RGBColor[1, 0.5, 0], 
      Point3DBox[{0.4770304078518429, -0.047862689546603394`, 
       0.8975825618903728}]}, {
      PointSize[Large], 
      RGBColor[1, 0.5, 0], 
      Point3DBox[{0.703056729101466, -0.1425166545207693, 
       0.7167067093471655}]}, {
      PointSize[Large], 
      RGBColor[1, 0.5, 0], 
      Point3DBox[{0.8514029104439915, -0.2633697832234622, 
       0.47359612142557733`}]}, {
      RGBColor[0.5, 0, 0.5], 
      Arrow3DBox[
       BSplineCurve3DBox[{{0.09537450575679464, -0.029502791919178272`, 
        0.9950041652780257}, {0.1, -0.4, 0.9}, {
        0.27131037182928797`, -0.2793516197631058, 0.9210609940028851}}]]}, {
      RGBColor[0.5, 0, 0.5], 
      Arrow3DBox[
       BSplineCurve3DBox[{{0.27131037182928797`, -0.2793516197631058, 
        0.9210609940028851}, {0.4, -0.3, 0.9}, {
        0.4927248649942301, -0.41501642854987947`, 0.7648421872844885}}]]}, {
      RGBColor[0.5, 0, 0.5], 
      Arrow3DBox[
       BSplineCurve3DBox[{{0.4927248649942301, -0.41501642854987947`, 
        0.7648421872844885}, {0.7, -0.9, 0.9}, {
        0.2599395422585156, -0.6686039152750137, 0.6967067093471655}}]]}, {
      RGBColor[1, 0.5, 0], 
      Arrow3DBox[
       BSplineCurve3DBox[{{0.19866933079506122`, 0., 1.0000665778412416`}, {
        0.3, -0.2, 1.12}, {0.4770304078518429, -0.047862689546603394`, 
        0.8975825618903728}}]]}, {
      RGBColor[1, 0.5, 0], 
      Arrow3DBox[
       BSplineCurve3DBox[{{0.4770304078518429, -0.047862689546603394`, 
        0.8975825618903728}, {0.7, -0.45, 1.07}, {
        0.703056729101466, -0.1425166545207693, 0.7167067093471655}}]]}, {
      RGBColor[1, 0.5, 0], 
      Arrow3DBox[
       BSplineCurve3DBox[{{0.703056729101466, -0.1425166545207693, 
        0.7167067093471655}, {1.05, -0.85, 1.2}, {
        0.8514029104439915, -0.2633697832234622, 0.47359612142557733`}}]]}}, 
    Boxed -> False, PlotRange -> {{-0.2, 1}, {-1, 0.2}, {0, 1.2}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"label 0\"", "\"label 1\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(W\\), \\(0\\)]\\)\"", 
       "\"\\!\\(\\*SuperscriptBox[\\(W\\), \\(1\\)]\\)\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0, 0.5]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 0, 1], Editable -> False, Selectable -> False], 
               ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[1, 0, 0], Editable -> False, Selectable -> False], 
               ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.5, 0, 0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> 
                   RGBColor[0.33333333333333337`, 0., 0.33333333333333337`], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"0.5`", ",", "0", ",", "0.5`"}], "]"}], 
                   NumberMarks -> False]], Appearance -> None, 
                 BaseStyle -> {}, BaselinePosition -> Baseline, 
                 DefaultBaseStyle -> {}, ButtonFunction :> 
                 With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.5, 0, 0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0.5, 0, 0.5], Editable -> False, Selectable -> 
                False], ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                   "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                   FrameStyle -> 
                   RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  StyleBox[
                   RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> 
                   False]], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[1, 0.5, 0], Editable -> False, Selectable -> 
                False]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.936028739345799*^9, {3.936028778322794*^9, 3.936028788955044*^9}, 
   3.936028822301223*^9, {3.936028862318891*^9, 3.9360288944555817`*^9}, {
   3.936028945588401*^9, 3.936028973097043*^9}, {3.936029030519874*^9, 
   3.936029061534181*^9}, {3.936029134644967*^9, 3.936029237482519*^9}, {
   3.936029306308034*^9, 3.9360293433009787`*^9}, {3.936059867431857*^9, 
   3.936059902046276*^9}, {3.936060096844131*^9, 3.936060118628065*^9}, {
   3.936060214538117*^9, 3.9360605031825113`*^9}, {3.936060536545735*^9, 
   3.936060681122078*^9}, {3.9360608101680202`*^9, 3.9360608732662487`*^9}, {
   3.936060950191081*^9, 3.93606115030165*^9}, 3.936061182999606*^9, 
   3.9360622547722807`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"260314ec-a88a-4580-98db-e654e4cd5dcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rasterize", "[", 
  RowBox[{
   RowBox[{"Legended", "[", 
    RowBox[{
     RowBox[{"Graphics3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "0.4", "]"}], ",", "Blue", ",", 
           RowBox[{"Sphere", "[", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Medium", "]"}], ",", "Blue", ",", 
           RowBox[{"Point", "[", "npl", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Medium", "]"}], ",", "Red", ",", 
           RowBox[{"Point", "[", "npl2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Large", "]"}], ",", "Purple", ",", 
           RowBox[{"Point", "[", 
            RowBox[{"N", "[", 
             RowBox[{"Points", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "0.3"}], ",", "0.1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
             "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Large", "]"}], ",", "Purple", ",", 
           RowBox[{"Point", "[", 
            RowBox[{"N", "[", 
             RowBox[{"Points", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "0.8"}], ",", "0.4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
             "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Large", "]"}], ",", "Purple", ",", 
           RowBox[{"Point", "[", 
            RowBox[{"N", "[", 
             RowBox[{"Points", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
             "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Large", "]"}], ",", "Purple", ",", 
           RowBox[{"Point", "[", 
            RowBox[{"N", "[", 
             RowBox[{"Points", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1.2"}], ",", "0.8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
             "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Large", "]"}], ",", "Orange", ",", 
           RowBox[{"Point", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
             RowBox[{"N", "[", 
              RowBox[{"Points", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
              "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Large", "]"}], ",", "Orange", ",", 
           RowBox[{"Point", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
             RowBox[{"N", "[", 
              RowBox[{"Points", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.1"}], ",", "0.5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
              "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Large", "]"}], ",", "Orange", ",", 
           RowBox[{"Point", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
             RowBox[{"N", "[", 
              RowBox[{"Points", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.2"}], ",", "0.8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
              "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"PointSize", "[", "Large", "]"}], ",", "Orange", ",", 
           RowBox[{"Point", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
             RowBox[{"N", "[", 
              RowBox[{"Points", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "0.3"}], ",", "1.1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], "]"}], 
              "]"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Purple", ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"BSplineCurve", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{"Points", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "0.3"}], ",", "0.1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"0.1", ",", 
                 RowBox[{"-", "0.4"}], ",", "0.9"}], "}"}], ",", 
               RowBox[{"N", "[", 
                RowBox[{"Points", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "0.8"}], ",", "0.4"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                 "]"}], "]"}]}], "}"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Purple", ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"BSplineCurve", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{"Points", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "0.8"}], ",", "0.4"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"0.4", ",", 
                 RowBox[{"-", "0.3"}], ",", "0.9"}], "}"}], ",", 
               RowBox[{"N", "[", 
                RowBox[{"Points", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                 "]"}], "]"}]}], "}"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Purple", ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"BSplineCurve", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{"Points", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "0.7"}], ",", "0.7"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"0.7", ",", 
                 RowBox[{"-", "0.9"}], ",", "0.9"}], "}"}], ",", 
               RowBox[{"N", "[", 
                RowBox[{"Points", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1.2"}], ",", "0.8"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                 "]"}], "]"}]}], "}"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Orange", ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"BSplineCurve", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
                RowBox[{"N", "[", 
                 RowBox[{"Points", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0.2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                  "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
                RowBox[{"{", 
                 RowBox[{"0.3", ",", 
                  RowBox[{"-", "0.2"}], ",", "1.1"}], "}"}]}], ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
                RowBox[{"N", "[", 
                 RowBox[{"Points", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.1"}], ",", "0.5"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                  "]"}], "]"}]}]}], "}"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Orange", ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"BSplineCurve", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
                RowBox[{"N", "[", 
                 RowBox[{"Points", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.1"}], ",", "0.5"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                  "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
                RowBox[{"{", 
                 RowBox[{"0.7", ",", 
                  RowBox[{"-", "0.45"}], ",", "1.05"}], "}"}]}], ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
                RowBox[{"N", "[", 
                 RowBox[{"Points", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.2"}], ",", "0.8"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                  "]"}], "]"}]}]}], "}"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Orange", ",", 
           RowBox[{"Arrow", "[", 
            RowBox[{"BSplineCurve", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
                RowBox[{"N", "[", 
                 RowBox[{"Points", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.2"}], ",", "0.8"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                  "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0.7"}], "}"}], "+", 
                RowBox[{"{", 
                 RowBox[{"1.05", ",", 
                  RowBox[{"-", "0.85"}], ",", "0.5"}], "}"}]}], ",", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0.02"}], "}"}], "+", 
                RowBox[{"N", "[", 
                 RowBox[{"Points", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.3"}], ",", "1.1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
                  "]"}], "]"}]}]}], "}"}], "]"}], "]"}]}], "}"}]}], "}"}], 
       ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.2"}], "}"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"PointLegend", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Red", ",", "Purple", ",", "Orange"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<label 0\>\"", ",", "\"\<label 1\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(W\), \(0\)]\)\>\"", ",", 
         "\"\<\!\(\*SuperscriptBox[\(W\), \(1\)]\)\>\""}], "}"}]}], "]"}]}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.936029389153233*^9, 3.936029412471302*^9}, 
   3.9360599176818533`*^9, 3.936061206793304*^9, 3.936062284672605*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"341a46df-2802-4f86-b056-f4064a3386d0"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnQuQXHWd7w9hFwUf0RKiFJbLXUyzi5CV4FIG48J6o3LZPrXU8jAGFKIi
YFFr6TElUKxElkGvJu5yp8qlkxVv0OhWiiXYw4I8g7g3PHLGEBASAknIo5MA
yYQ8J5NkMvc//zN95nSf1//9P6f7+6kfUz2HmZ6eSfdnfvP9/87//I+vfPMf
vj7BcRzvneTNP8z+7t9++9uzb7rkfeSdy/7Ru/7af7zma//rH79zzbXXfPuT
XzmWHPzvYxxnH/lv9PYIAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAABgZqdWeI+X7jWZtbTT22H5QAAAARGg0dtdqK2j5zeqP1B+a
tTJSz5Py/e2kbD98AAAALZDmPKL0fJk3a1WkXmitF+v1db7/hu3vDAAAuhHf
39qqdCmft9Yfo1Wvb2g09tn+dgEAoMOhVmds0VelKz1V5rReitXLQfn+W7Z/
AAAA0FE0Gnv4lc7o82STt9bqtoLnAQBAElGlC/u83eS01iTVK6R8f4ftnxAA
AJSJev2VJKuLKZ1L5qkmT6q1QdXrmxuN/bZ/ZgAAUGjSlf68CqXnyjzH5LF6
NVq+v9P2zw8AAIpFvb42r1FPzNIlfS5u8tZ6LVq+P2D7xwkAAPbJS9QzlP5H
ttQlW+niGo/VumhB8gCA7qTR2MuZqMs06gJKZ9V4rNZHq9E4YPsnDQAAhqjX
X2Vu1BOtztioZyudxeccGk+qDUHV61tt/8gBAEAv/PELS6Oekb3wKl3M5BtY
qtEYtP3jBwAAxdAcRszq8o26gNKFTf56dtXr22z/UwAAgBpoDiPZqzMm6tmN
uoDSpUxeq21MK9v/JgAAIIX0AIx8o65K6YIazygENQCAMiI0A8Nl9YxGXYnS
hU2+ib18f7ftfygAAGBFIlrntXpGo65K6ZIm35xb9Tq2lAcAFBq6clo0q6tV
uqzJM8r2vx4AACRQr78mHa0rtLoqpUvKfAtvNRoHbf9LAgDAGE2xM+4DY9fq
MkpXL/PE8n1c6RsAYJmY2Bmn1uNiV2v13EadUekyMm/IFAwPALAFFbvaEEa5
1QUadSsy35pYvr/X9j8yAKC7yBM7b7suv1rKYfWeyr/NdeaGlWl1YZ8n61qg
kMMDAMwQETvvSaZc7boSq7c36lGrR/TOrvRIcjLv2yNznaCkfb4tu2B4AIBW
2MQukK7rtvpY6pLo9l5vRabSEzrz0Oph9fX+J5euBcr2Pz4AoDOp19e1il15
u67R6kFd6/w4qFjrzh65bCUaj7uddu8y6t6eWWMfVq/jon4AAJUwiF1Tu67G
6kHe4jr/RmqWcycp17krqDu8VSxKDytR7Jluz/Y2dzUaQ7afDgCATqApdvnZ
9dx0XZfVo273nDtCsZNiVPr4+mbPtEy3S6r7jZRq/0jbTwoAQLmhWwpkiF1y
dp23XRe0erhOOteZ2yp2rkGXZvSd7HYZdYtUvY6rtQIAREgRO+POMGI5DGO7
zm11Uj2VWl78wjTHEhe7P89TrfE3I5X1kYhoAABctIpdbQ6jsF1nsnpQ86r1
FKtzTSeOqrt//pxox97Xe1+j5zwJewvX2L3ZfrIAAEqDqNiVL5sKt+stoy90
HkawUc8M0sd1TT2v1eRZVa/vsv2UAQAUHdGVU7GTkgRyGI52vZnGqLV6ssMj
eueV81v8lXA/iGgAAGnoEbuxHCZhUr3X8/mtzrse2rRrz3l9vfer1jhf2X4G
AQAKB4PYs1dOTeYwudsFjMo8ksbIWJ0jbCFup/G7sMx3JBXfndTrb9t+KgEA
igLDrCPjyqnw+LrKdp1UJI1Ra/X8jIXmM8Imly808ACAUer19fxiz145tdKu
t+TqNI0xZvVYNpKsd00yTy408AB0MzGxy4/EqBK7SLseSWMErC6r9Gg143dG
Fe8Uqvx7tv38AgBYoNHYp3rWkWseRiyHydnda777gGars4YtzfhdocxFzN9o
HLL9RAMAmKNIYleTwwQyp0m7eaund86j+YwxnydXvb7b9tMNAGCIQopduF0f
69IjaUyu2LVbPfQ5zWfqmfodUFrJX8X2Mw4AoB0jQ+yJYmfMYbjb9aDoEqpY
u65e6dEibvfnzdHpcybPI58BoIOh66dWxL5BOofJOsmUNu12rZ6TjdB8Rpm3
G5XzRhyHFLnBrnrkMwB0JL7/RsHELpvDNDv2P/CHMFwJjMyUy7hd2fS+i6UC
sQeV8jGpX8L20xAAoJiOEHvC4HpPZYG2dl3M6un99mj83sfu8OSq3FJzLm84
kwK3+9Xv5n1K7GEgnwGgUxCdY7cr9uzNvkZlTuceJddMTVg99Hlf7wONnk9J
uZ2Uc3lQxPCcnzv2YOr1PbafkgAAWZJi9k4Qe6RpN9Ouiyu9PVSZm5alROvt
1PKeqzlfGK3Uj2HyvO0nJgBAHDrNXhyxZyyecou92bSLiZ3d6mKNeo5aSfdO
evgch6uslIfROGz7GQoAEIFhd8dSir3ZtOeKnbFdV9irs/TMo74lbvfn3WjK
7amer9f32n6SAgD46GCx06bdSrsupvRU09J8JtfGuzmL2/O2n6oAAFYiMTv7
+qlCsTOeoCQi9qSmXUzsNq2eondejSuzPfIZAIpPJGYXG4wptNjpTDuX2Bnb
dYVWZ++cR93bP/+mvt7/0iZ2VttD7wAUHLn100KLncicnojKHrDLtOu8Vufw
eVsRt9PxyJaDxPnxg7XanvSS9bzvH7T95AUAJNO5Yh/zeaRvVyJ2Y1bP1yzN
Z8YdTt4l1df7YKbPc4tP8lhdBaCA+P6beWmM8KXxCiH2yCoqr9gl23Vhq3O1
0HvoeOSYzAO3U+HLuJ3X9tA7AIVDdcxuS+ypW8TQQEYgYDdvdVaZx4u4nUYx
427XoPdc2+PafAAUBW1iX1cQsdNAZqUesXOFMPJWz/dtVOxNve/lLFnJ235G
AwDCoUetgzGWxU4DGR0Bu6p2XY3VSd8eFzupRs+n+fUuJnzoHYBCEBt6FBM7
expjQexE5q2BjEDAzpjD6LA6Y9u8N9HqYfX1PqRC74y2h94BsIy9NMac2EnR
U5Z05zC8Ylej9KCIurPdLpTMKJA8Rt8BMI+R05Tsi53UvOoDNsSuz+qpms3T
+z7OUiB56B0AkzSHHiXFLpnGmBC7aMduvl0XV3pb9c+/WZ3eBbTf/sjr9f22
n+8AdAuq9+81E7OLiJ0upMoH7EqGYYTFzqL0dv0mGp6uq6rSO4fkoXcADFDO
mD3/BKXEjn2++2ABxG7U6m0VX1eN5vP6DT8uedtPfAA6meZsjN2hR0NiJzJv
dbvWKIZX7JJW59Mv6djTp2h+W6vtTyr1bbztpz8AHYvE3uy6hx7lY/aEjL3X
e15C7OyzjsasLtZXj+k6LYpPcXt2tXyJPu+hEcchb/MkD70DoJ68M5XUxuw6
0hj29VPeOfYiiF2V1VOFnNa9C7l9XPL97s1E7EH51ZtzO3nbrwMAOg2lOz0W
OmaPWp3OtyuJ2fWJXYnV8z2sx+37a86VDeeDod5ZshrbLwUAOgcVaQz7Fr66
hx45Jh7peak6xF4Qq/N5OM/tByLF4fao3hkDedsvCAA6AeYl1ELtLSAes7dF
Mb3eqrKJXbHSM9ze1/twq9JzK3a33spQ731euDKbb3jbLwsASo/Spt18GiMc
s4/16j2VhRKDMTJiL4jVW+QcTWY4rc7g+aRAPsPwtl8ZAJQYiSVUVVv4WojZ
2zJ2msxIiZ38giB3Qor+ptAhduVWz5czf9Muo/pkw9t+fQBQVvQsoVoZepTZ
WGBHq975xB5YPVpmxa5Y6WGpaN15JQ+9A6AAFRfLYxJ7tbrL87YXKmaPr5/O
dx8kXTd52ybqedWHSKWJfb7727jbm907u9h1W11EwrG+fTC91Eq+/Tu1/UIB
oEzELoSqvGkfE3tz/G20jAw9iog9avi4qxOLCJw4P+3/FkPsYsodlzZt3TOU
rkr10DsAytCzhNretFcqByJu31WomD1tMKbXe4FR72F5zv++1vk/mW5XuGyq
w+rJlu6ff4uQ28U8n2X4ev2A7VcMACWA+Xp5r0g27a67i1p9u+O87jgFTWPi
MbvrLHKde2L1i2udO4nGow6/qbLYdX4ZqcXk4NWV3+pp1/dXKkeCX5TV6pAK
q+fLudHzN9J651J9quGhdwByMbmESq3+eqvbCy12Up77TFzs0bq68mC4YBoV
e1A9lYW93kvKxU6qNeAStjqHjVW07ryeh94BEEHFEipT0x6Ox3he2hJqQWL2
9sGYDLHf4b0Wn2O/uvJQKPZA6cTtdEVVrdiDGklq3RUrXWfrzuj5ZMM3Gkds
v4AAKCL6l1DltxeQH3qU3ApsIC52z30u8wSl5JVTGryrEXur3gcjfbsmqx8M
i7buBzkLegfAKPq3jmE/C9VKGpO7scBAq9vDRp33zNMxmbfqXXbl1HXH9O55
mqye7Go6MMOrdzHVMxne9ssIgGKh7bJKmpp282nMqNg991lidfI2aVcBPrG3
6p1X7JKTMAqUHlZf7yNybudVfa7hoXcAxrG9dYyqJVRNaUzudjEiYo/oXZXY
FbbrHEKWbt15PZ/fwNt+PQFQCLqvaZe8Rh7LPmAcZycl6V2H2BUrPdq6q+7e
FRje9qsKAPvYvvpGuZp2MbHnTDy26l252HVZXX/rnm146B2AVCw17VwnK0k2
7QVNY9p69abezYtd2LdD0fLn3dJ2hKe0GL5eH7T98gLADs2rbyBpt5PGtFVP
5d+Vil1Tu57sZzrrLux2Ls+zGH7s54OpSNCdNMWeG8gI7zCgr2lnnHs03LQz
pjHJi6e93mpSpsSuwOfa9C5m+OQG3vaLDADToGm31LRnTTzGWncdYlfp82jR
U5lUuV2V4aF30HUwN+1r0sVesqbdr84x27Szbyww7nMavGeLXSZg12L1sOii
qlq95xo+X+8I3kH3kN60v6yhaVd+yTzupr3Puz/cS4savlhpTFvRZKY07Xpb
9fU+qkHvkoZH8A66Bf6mPe727B0GitW0j0T3SXQc1XOPKsXeTGYUit2Q1Wkd
oqn7If6SN3yO3m2/5gDQju+/wTz62AlNe57bLaYxqROPNJkpi9jbRS2qd3bP
sxseegddRKxpV7WKWtCmvVZ7q8/9Uc35h7Gq/lxz0y4rdlLNmRktYm/+gpOx
epac++d/T87tkoZP1TuCd9DBRJp2gUCmjE17ZDCmcqOlJVT2HWPGG/VI665e
7E29q1R6tOiiqrzehQ2fqncE76BTqdVe1LOKWtymXd0OA+bEHtS86iOZbucW
+wL33ppzVWRZmXFqUUTL9ExVJXoXM3yq3m2/BAFQj1zTvpZtFbWoTbv6rWPU
pjEJi6d0UVX1SIxzVc25mrlvFxeydOoub3joHXQLDE27jlXUUjTtxtIYrl0F
DsyrPqp01nGoVukhbifVcD6kT+xB0WTmcFLpMzyT3uv1g7ZfiwAoo15fr38V
tVAnolpv2sXTmDCKSWrdJcTOWpJWH3N4X+/jpFL0Lul5dsMn6x3BO+gYeJp2
llVUHYFMeZt2xWlMVOatrXuRxZ6g7kbP+Xlul/G8lN5tvyIBUEBm0y65iioQ
yHRn0y4idlJ0YMaM2NX4XE7vAp6H3kH3Ite0Z7tdRyCjtWlXvieYcBrDurFA
r/dKwcTOYWm2ZEbe89A76DoiYudye4bYbQUy5pt2fWkMx44xtHUXEzuL23VZ
Xbp155W8iN59/7DtFygAgmS6XVXTbj6QsdK0G01jIn372gKIXUrL6vSebXgR
vdt+gQIgAhW7klXUbLcbCGRK0bQrTmPCpL2ncrfqNEZ7u646mWE0PPQOugK2
QEbHKqrWQOYNIbeXsmkPFJTkdjNiV2Zjpa17tuFZ9d7nPeJXb0YyA0oHHY+J
u135KmphA5kSNe35Gwu0JjPlEvuRoKjej8TKkt6dL0e21kHrDsqEaCCTIfZO
DWQK3bQH1bqiqlvsshpPrGYyk/ExBvXufLnhfChwe6PyaegdlAW6e4y+VdTO
DmQEdhiQOQs1X+yk5ruPSYud0e1qTJ5Yba073ZdAierTvpd0vY9urfPl5rZp
N+NkVVAWWpt2BDLmAxmVTXtQ9BzVDLfLi11Zi55Roc+J58ntvE6e3fOceh91
+1W+81c0k8GiKigH9IqoXIEMi9gRyOhwO6vYm7FMucUehjOB5IPi/HSV3fvo
vseRmRlsIwYKTlPsmnZrN7zxY8cEMuxNe/KZSjSW0RGz8+bbUmIPO3ZRt+f2
8JzhDOYhQXlICWRyw/a42BHIaA1kOJr2II2ZV03UuzGxy1o9LnZRvQs08NA7
KDexpj03bJcPZOSvxCG5h4zFQMZQ0x5YKCmWSfD5iOP0eY8WSuxxn0u7XZfe
sagKiglzIMPl9hIFMh3btJOa7z6e7fZ+95ZwbLtRyb74kemOPcPt/rzvSdyz
jN7RuoNyUK+vywtkJMN2xlXUzghkVK2iqmnaE9MY2smPy6rPubD1gtfybldg
9exAptm6DzdLoeEF9Y5FVVA0arUX1IXtr3VZIKNkFVVm9JEpZg9vkxtE7G1u
Dy6Zx+B2C2KnNdw//9b01n24tWzq3fZLGYBxmucrKQ/bEchYbtp7vbWBxoNq
e7dFU96LVO+zG86H/OottsU+nFh9vU/kte7ChhfTO5IZUGgiTbum6UcEMtlu
19K0h6uoaRUfjFng/qeljj1Z5onF7HZNes9v3bGHGCgCjcZeiUBG2O0IZFSt
oua4fb77eKLYaUSjduJRcZeeUfH4PfPjJfUeNzySGVACkpp2fZPtCGSMNu0Z
rXur27PFzuJ2c2JPzGfyPl5r945kBhSRTLfbCts7OJAx0LS3T8XkuV1e7GJu
F7R6Yj5DNxPL/XiFese4Oyg0dPTRWNiu0O1lCWS0rqJyzD1mhu1WmnYFYueP
303r3fbrG3QvVOxlCduLH8joW0UVb9ql3a6jaVcm9qDi8XvSYKS84bmTGSyq
ptFoNE4++eR7770342Nc1501axbX3Var1auuuip+fHh4+Cc/+cl555136qmn
zp49++233+a629JBRx8FApl42K7P7V0YyEiOPia7Pb6i2jFiT2zdGRJ4RsOj
ddfChg0bHMf5xS9+kfExRMUXXngh191+4hOfIL8R4sf/5V/+hXy5iy+++Ec/
+tHEiRM/+clP8j3cstHatFvZRiZ3IRWBjAKxB+bR43bLVs9we1/vEyr0zpfM
NCp/Q/fkeQStezZxtw8NDW3ZsuXQoUPhkdDtAwMDhw8n/BjJ8YMHW04ETnQ7
6dJPOOGEr3/968G7v/71r8mXfuKJJ1R9L0WjOfqoO2wXcLvJDduLFsjINO1p
Yh9ze0/lbk63q23adYk9ze15sQy74Znd7lwdXm4vqnfbr/UiEnX7ww8/PGXK
lGOPPZYceec73zlnzpzgY4jbzzzzzHPPPZccP/7446+77rrQ5A888MCf//mf
k+N/8id/Qvy/efPm4Hii21esWEE+8rHHHgveHRwc/NM//dN/+qd/MvF92qAp
dvNhu5jbEcgIN+0HQ/nE3G6saZdR99FIcbid86uo0Hv7vg3d1bofOTKyZcvo
WxZCt+/bt2/ixIlnn312vV7v6+ubMWMGOb58+fIR6nZye/r06ffdd98111xz
zDHH3HTTTeT4888/P2HCBPJ/77333jvuuOPEE08kSj969OhIituXLFlC7mfN
mjXhkQ9+8INf+9rXVH3jRUM0kCnjQmoxAxlDSXu0seRxu8KmXV7pOZWytbvA
FxVz+6Go24PWne7b0EWp+zPPjHzkI6O/08hbcjuX0O3r1q371re+1d/fHxx/
6qmnyPFf/epXI9TtpJnfuXNn8L8+/vGPv//97yc3rrzySnJ806ZNwfGFCxeS
T1m2bNlIitv/9V//lXzAtm3bwiOVSuXiiy+W+44Liu9v5wxkWML2UiykarrK
UnFXUaNu7/VejbjdgNiV9OpM1de7LLR6//y5dNw9q9VXrffonjxX06Y9uqja
4a076dUDsQdFbud279FMZuvWrT/84Q9nzpw5derU4447jhxftGjRCHX7tGnT
wk/5zne+Q/7X9u3bzznnHOL2s5ucdtpp5Phdd901kuL2n/3sZ+QD1q9fHx45
5ZRTyB8Cir77YlGrrdIZtjO6XWwhtaFuIbWkgYxI2N7WutMTl3SnMebEnli0
dc8Jc3j0zreo2ub2zm7dt2yJ7g89WuRINqHbiXI/8IEPvPe97yWN9G233UYU
HXX7Zz/72fBT5syZQ/7XwMDAWWedNWnSpHmtPPfccyMpbn/ooYfIJz777LPB
u0ePHj3++ON7enoU/gSKg/GwvdsWUos1IROtYBiyp3K35qbdptXD8ufdqlPv
KclMi9u7onWX6dt/8IMfkBuBmUeaQyx33333CHU7cXj4KUTpJ554IrlxySWX
HHPMMa+//npwfPny5bNnz165cuVIits3b95M+vx//ud/Dt598sknyZdYsmSJ
/DdeNOr11/Lcri9sN+N23Wct6bgSh/ZApi2TSTe8raZdsdiDHD52UH8y05Wt
+9NPC+bt999/P7lxyy23EFcvXbqU2Ju829vbO9JcS73uuutWrFjxjW98g9y+
/fbbR5pynj59+m9+85sHH3zwtNNOmzx58uDg4Ej6fPvll1/+vve9j3w8+SVC
fkdMmTIlOmzZMUQCGV63x8VeroVUYbcXfPqR1e0pu8ood3shxK5H71zJTHed
piowJ7N48eLh4eErrrji3e9+N3l34sSJ8+fPJ736zJkzyccQe0+bNi2cdbzh
hhuGhoaCT1+0aFHwW+C4446bMWNGmLekuX3btm3nn38++fgJEyaQuw2a/A6D
jrUXIWwvuNs7Y7K9Rext8+0pi6pWmnZdYifVP39uyv/SlMyM/qj7vEfpnEx3
te4yHDx4kNg+mGOMQ/7X/v3748c3bdq0Z88e9q+ygyL4EAsPFTuj2yUDGUm3
Y0hGfrK9xe2u85+e82P9bi+Q2NNbd0bDCyUzLSPu7W7v7NYdWMSg2+NiL9Ru
A123kHp1ZVmi3nncXqY0hqF1F9Z7jtt95+OB22n3jtYdaIeOteeG7UU7I7Ub
hmR0hO3tEzJB604qPW/vqDQmWq0DM1xu59e7Mzts3RPd7vsduIoH7NLatMsv
pL6qYiFV624D3Twkk+D2O7ytrnMfad1nOffQS2O/ZrVpNyT2Wk4so6R1P5zo
9sQVVbTuQDlCbu/ChdRyDcmwTraHm4PFlM7iduVNuzmxB9XXu8xc606XU9MG
3dG6A7XQsXbdbo+LXcztdrdtL8JCqvqmPTx3SeiUpXKLvdZ+mqqS1j1H7xlu
R+sOFNIUu9YBSJmwHUMyBtx+KH0nGWNNuwWx1/JXVMX0zuJ2tO5AL5xuL9FC
KoZktAYynSD2oDJXVHPdzqJ3DreTf2XbSgCdQK32vG23m1lILaPblYftagMZ
hW63KfZafiwj1rqz6L3N7WN6bzTYzuEEIJ2I220NQHbk9a9NLqRaCWRYxF4a
tzPEMmJ6R+sO7ED3GWB0e9oApEm3F+r611aGZLQEMulpjJlARqGlR/Iq9XPz
YplctyfqHW4HdqBih9u7fUjG9iqqMbFnGZ4hltHUuh9M1DtWVIEMDGG7SbfL
7zZQ2CGZIiykFnas3bDYk/WedxKTsN7RugPT0H0GeBdSuU5KZRE7hmQkF1L1
Ne0lcjuv2HPyGaXJDJfbD8LtQJ7WQKZcA5DdOSSjPpDp9V4VCttZ3F5wsSe4
nSFyV9i6Z7g90Pt+xDJAjMywvcPc3hlDMurdLtq0d4bb2/XOFrnn6h2xjBSN
RuPkk0++9957Mz7Gdd1Zs2Zx3W21Wr3qqqvS/u/w8PDf//3ff+lLX+K6z2JS
r79ajIVU825XMiQjuUtYIcL29Jn2EgUyMmJvdzvbJKRA6w63cxBeUy/jY847
77wLL7yQ627Trrs0Qi//ce2115Iveumll3LdZzFpih1u77whGdamPfOy16Vw
u6TYZVJ3Ja17fuTehXqPu31oaGjLli3Ry5iGbh8YGDh8OOGaJuQ4MXb0SJrb
V61adfrppx977LHHHXcc3N5Bbi/RkIziQIamMUPa3F4Wsbe7nTlyz9a7qlim
293+8MMPT5kyhYiXHHnnO985Z86c4GOI288888xzzz2XHD/++OOvu+660OQP
PPBAeB1V4v/NmzcHx9Pc/uMf//jss89+6qmnzjrrrA5wu+9vE1pI7Wy3d9FC
Ku3Yh8rsdlVib9c7T+RuwO2dsqLKczHs0O379u2bOHEiEW+9Xu/r65sxYwY5
vnz58hHqdnJ7+vTp99133zXXXHPMMcfcdNNN5Pjzzz8/YcIE8n/vvffeO+64
48QTTyRKD661mub28LKqneH2Wm0l3N61bqezMa+W2e1qxd6id+Yp92y9J/5M
2GOZyBlMlUvHLrF66622tSHKM8+MfOQjo98CeUtu5xG6fd26dd/61rf6+/uD
46S1Jsd/9atfjVC3k2Z+586dwf/6+Mc//v73v5/cuPLKK8nxTZs2BccXLlxI
PmXZsmUjmXl7ANzeWSeldqPb6cXyhkrr9gQzB/ZrVC6Q1zvPcqoStx/Kcrv3
fM25Mrx8tm1tCEF69UDsQZHbed17NJPZunXrD3/4w5kzZ06dOvW4444jxxct
WjRC3T5t2rTwU77zne+Q/7V9+/ZzzjmHuP3sJqeddho5ftddd410h9vpHjJw
e5e6PZLG6HO7UbHXnK+H6lCidxVuF4tl2tw+WHO+1OJ22n+WjC1bxh9/UORI
JqHb169f/4EPfOC9733vxRdffNtttxFFR93+2c9+NvyUOXPmkP81MDBA/Dxp
0qR5rTz33HMj3eF2KvZst6ftAPmyIrHD7XbcHhN7udyeIuSI2+l1SGXDGc7l
VIWxTMzt3d23/+AHPyA3AjMTfv3rX5N377777hHqduLw8FOIlk888URy45JL
LjnmmGNef/314Pjy5ctnz569cuXKEbjd0JAM3G7B7Uli7xC3+845ivp2mvDw
LafqiGXCf8oDC9wlvjOlrGIPePppsbz9/vvvJzduueUW4uqlS5cSe5N3e3t7
R5prqdddd92KFSu+8Y1vkNu33347Of7kk08Ga6y/+c1vHnzwwdNOO23y5MmD
g4MjcDvc3olu7/XWpoi9RG7PFDJt3ZWIndXt3urmnwk63N4+KkNrn21zSMA/
J7N48eLh4eErrrji3e9+N3l34sSJ8+fPJ736zJkzyccQe0+bNi2cdbzhhhuG
hoaCT1+0aFHwW+C4446bMWPGs88+Gxxncftll10m933apF5fC7czur3Xe2Gu
MzeskrqdWJ24PUXsOtzOKHYutyswNnvR5dSRnIfkXBNJgdjdfqRL3S7BwYMH
ie2DOcY45H/t359wCsCmTZvC4cYuoSn2lVZPXCqB29vEHtN7OdxOH3PqeamZ
YtftdnVNu+rq632yeTvl8VR+FHW7X/2exsg94nZcaA9kALczuj0udlI9lYVl
cfu86mM0h0k9LxVul9K7c00Y8vOMyoi5PdD7vq5t3UEu9HTUwrpd7MIcRt0e
ad2L6/Zeb22kXRd2e4bYO9/tdFQmfDerdW9UzlcRucPtQIpa7Q/FcPsGuZNS
bbo9seZVHwrLrtvJg6Hpeta5S522kKqh6HJqpttbKyWWUev27o3cQS6d4vaG
AbfPdx/k0ntGGXB70KtTq+efl1qAhVQusRfb7d7qhnNySvCe6/bDvG73/SHb
FgGFo9HYE3F7R24CqXhOpqeyMB62z3d/yyl2vX17T+Vumqtz7DlQNrebFjup
Rk90nDLz4UWC96Tsnbd1T3N7GMvstS0SUDio2M27fV153R6MQZIGnlSv92J0
BpJH7Ord3uu90lP590ijzrHnQDHcXnS9N8cgmdyeOQ+Z9FOq3ldzvkKz+r9h
OX0JbgfZSLj9pa51e8a5S73eH5mj+Ifl3T6v+mhwh/Pdx+T3+IXbsysyJ5Pn
dm916Ha6rsrgducrgdvp74LcyB1uBzkwuP1FuJ33vNS23CYo11lMqm0tdb77
CKnWkOffifab9UhY0Y+Z7z5KSse1OeB25sp/hElWT3b7Andp1O2R1p3V7Yjc
QZR6/RVLbjeZt28z7/agQhXPcha6zi8T3W59Pxm4nasiY5CMD5LJ7fx9e/sY
JFp3EKUpdrhd134yvd4fqdV/Cbd3ltvZHySz272XArf3eY8LjEHC7SAK3G5m
r7CrKw91t9s7R+/NMUhJt8f1njgDCbcDEXx/a4rbsy/MUSi38564ZHMfSLi9
K93O2LorcDsidxBQq/UXzO3r9bt9u0W3E5977gq4HW5ncPthAbeTp5BtqYBC
0BFul7kQdrfv317I/WSK6PboWHvz9KWxB8B2MSaZvv0Q3A54gdvhdoNuZ9d7
4dwetOukiMnDXdwbPecHB025Pe30JbgdtEDD9i5xO667VC63F1HvgcYTy7jb
D2a43fcP2lZLgfjd7373xS9+cebMmatWrbL9WMxBxV4Ktyfu325tH8jucDsi
d1a3i2UyvjM1mGOn444q+3a07iFbtmz50Ic+9LOf/ez73//+pEmTgqujdgNw
O9yOyJ29+ufPFW3aY3p3vha6nZ6mpNDtiGXG+elPf3r55ZcHt6dOndrX12f3
8Rij6fb+Arh9XbHd/laR3B7XO7vbrccyJXZ7WuteJLd3fuT+8ssvn3zyyQsX
LgyPbNy48cMf/vDnP//58Mjw8PC0adOmT58+Z86cm2++OTh42WWXEdWbfrg2
aIbt2W5/ocBuN3ndpezW3brbE/VeTLd3wnKqvNsXuL+pOV+NbCOm2O0dHLm/
9tprjuPcfvvt4ZHZs2eTI5MnTw6PLF68mBxZtGjR9ddfP3fu3ODgFVdcceed
d5p+uDao1fyS9+2d4fa43lW5XWvkXjS3W4vc2cL2hMh9gbuUiL3fvVViTuZA
F7p9x44dxNs33nhj8O7q1auPPfZYcmTSpEnBkSNHjpx++umVSoXc+P73v3/D
DTcExz/3uc/df//9dh60Way4vfk3KKmdHeT2nUrdHtd7Ad2erfeOXU6NR+48
jzB7SEal28nzyrZgdHH48GFi8tDYl1xyyTve8Y5LL72UvA2O3HPPPeQDSOs+
QodkTj311G3btq1Zs+Z973vfxo0brT1ug5h3u+vujLi9k/r27NZd3u1YTi2K
2+Otu6jY426P/wwPJem909w+fGR495bd5C37p7zrXe+6+uqryY0VK1YQjX/z
m98kbTy5MTQ0RHr1yZMnn3HGGcPDY3d42223/dmf/dlJJ53U29ur5RsoGDRs
9yN6z3X7C/Jur1QOcLp9g1W3axqVUeL2Ui+ndlTkLip2hW7fX163b35m808+
8pO5zlzyltxm/KxTTjmFNOrkxowZM97znve8+eabPT09xO3kxs9//nNyY8mS
JdGPP3DgANG++kdfSJpiN+r21kzGrtvLPgbZJWcwFT1yZw7b4fYESK8eiD0o
cpuxe//Yxz520UUXPfHEE0TjwVIp6cnJ7bVr1370ox+dMmXK0aNHNT/24sLg
dl3X1CPdu+sOSGwFmeh2jEF2ZOReRLdHI3cJsee6PVHsHeX23Vt2t12VjBxh
+cTzzjvvM5/5zPTp00866aS9e0e3NV60aFHgefL2vvvu0/zAC42E219McfvL
QnMyAm4vyIh7543KdEDkbrp1L5Lb95XO7cJ9O2naJ0yYQDQezjQuXbqUvHvC
CSdMnTq1m5v2RmMP3I5RmQ51uwm9S28jY8LtpRiD3Py0SN4+a9YsYvJTTz01
TNGDfIbQPWeeJlKvE/Gu0Ob21XC7BrerHZXp4MjdhN5ltpHR7Pa9odvr9XJc
g0lgTub6668nGr/nnnvCI77vkyPnnnuuhgdYJqjY2d2eOwap3O3ry+92A2OQ
jKMyWpdTCxi5a9d7X++TYd/e17tMkdiz3T4k4HbyTLNtGmCaPLfzjrh3sNsx
KmN9OVVS74p/ETR6LmibgWz0nA+3g4Jgyu1r0t3+ajndrm9UBsupmvSuuNXn
2U8m+zuC24FifL8h6nbhMci1ma073G5lObVEkbtJvWdK/o5XEt2elMzkfjvs
bo+LPdvte+D27qRWe86427NjGUa3a93mt4BjkFhOtav3JMNrdDtX0w63gwQK
7PZ1/G4v8nKqGrd73vhGDd26nGrL7QmSZ8tkWL4XE273/W65zBAYyXF7AUfc
y+t2NaMykV0aRqrVobItp3aM3scqvPh15lqqwkCGy+3RsB1u7y5o2A63F8Ht
rKMyUbcnte6lXk4VcLt9vZPKXEUVaNqPcIqdze3OF8aeNLfeals8QDtU7Abc
zjIGmR25b8hcTjXpdmNjkMmjMlGxe95gCSP3ztR7egmIXYPbvRXjbicFOh1R
tysccc+O3NezjcpYdLuFUZng1em68UCG3e0WI/dct3eS3sWadnm3x8L2yvda
3L5smW33AL0Yd7vaUZkCjkGWZVTGbuSuo3Uvpt7FxM7r9sF8t5MnGPr2biLd
7Zq2HVA7KgO3F/bsVLTu5pv2PLd7zzWckyD2bsD3tzC73fAYpO7lVGNu5xqD
LOzOAzpimW5o3c007W1uj4ftTbeP1oBt6wATpLjd4oh7oZZT3yjAqIz5nQfK
3roXR+/CYlfu9t1Nt++C27uEWu3Zptv1nb7ENQZZKLcXc1RG4c4DBlp3Sb2L
ub0IehdOYxjdnh3IZLh9p23rABNQtz/L6XYdI+7Zkfv6skXuht3Ospxa2Nbd
vt4d52jzTIEOaNrbwna4vUux7XZ9y6lpeu+K5dTWs1bL3rrr1TsV+9HIiWCl
aNqFFlLh9m6Cze3KT19SOyqjPJZJc7v6XWX86neJUPqcv/WrN6qKZVx3qPWs
1Q5o3TUG75bczih2uF0XAwMDF1544aFDh2w/EC3QhVQZt+seg8yO3K3vPKAg
co/uHaCqdW/bkcDzDtoedFfSuuvSe6UyHLqd3LbdtMd/MgJiT3N78KzbYVs8
9lmzZs1f//VfO44z1Ly4aodRr7+U53bdV+jopOVU7lim371xpFXEqiYhOft2
JbFMYVt3Rr2rErtM054hdgG3Jw/JwO2Ev/iLv5g7d24Hu71Weybd7WauvqTc
7bojd8WxTIrYZWMZzxuksjpSpBVVi627Kmkr6djhdvW8/PLLJ5988sKFC8Mj
Gzdu/PCHP/z5z38+PDI8PDxt2rTp06eT2/v37x8cHOwmt8tH7jIj7tmR+/q4
3qvVXaT43a4wcpeNZfq8BwKx97s3WT1BtSyte9H0LvAw2MXO4vY2sXep2197
7TUi6ttvvz08Mnv2bHJk8uTJ4ZHFixeTI4sWLQre7QK3Z7TuZtwuuJwaaXgV
uJ3m0juLNAmp7wRVra17wfUub3iZL61c7GluzwjbO9PtO3bsIKK+8cYbg3dX
r1597LHHkiOTJk0Kjhw5cuT000+vkD9ljxwJjsDtMbczxjK5Y5BSozKuuyvi
9l2eJx65E6WHd1WpHNQZy0i6Xfegu5nWXUkyI6l3XsNLfi0xsUs27YluH6DP
w7dsi0c9hw8fJqK+4YYbgncvueSSd7zjHZdeeil5Gxy55557yAeQ1j38lA52
u+9vZnO7WOSuagwyOXL3vG3pbk/Te7LbY9e5MB3L2Ng3rANad3m9ZxhelcxN
uN2v3tyBbh8+MrJ7y+hbZt71rnddffXV5MaKFSuItL/5zW+SNj6wN+nVJ0+e
fMYZZwwPD4cff/DgwU51e632tFK3p8UyupZTW4UsHsuodrvWWEbV3jId27q7
bnRSncvwmnyuROwpbvdW1ZwvB99to/LpvF3CyuP2zc+M/OQjoxexIm/JbTZO
OeUU0qiTGzNmzHjPe97z5ptv9vT0EHuTGz//+c/JjSVLluh80AWCwe1KIncu
t2fHMgnLqaKjMsmte7W6p0gnqGqNZUrfuvvV78UV6jjDkYRNt66tip38ozhf
Dt1O56z2J7m9LWwvvNtJrx6IPShym617/9jHPnbRRRc98cQTRONz584lR3p7
e8nttWvXfvSjH50yZcrRo0c1P/SioM3tabFMcd1eq22lC6nWJiENxzKtpzWV
r3Vf4C6tOV8Nvoc+7/E0t/O07kUWe5bbfeevmN0eiJ08Id+07Z5Mdm9pu7D4
6BEGzjvvvM985jPTp08/6aST9u7dS44sWrQo8Dx5e99992l+3AUi0+06Ive4
26WWUzPPTtW9aZixyF39tpCVypFW+2lyu87W3flqn3NRxGnjEU30W6tWrVtd
n9vpP4q3KvxuaereFraX0+2ifTtp2idMmEA0fueddwZHli5dSt494YQTpk6d
2j1N+0iL2zUtp1rceUDHdTpKHcvsizftnG5XHstItO7OVxvOyTG3jxk+iNw9
z0CEbkbsh5Kb9uaETL97SyRpz11I3VGvF37/9s1PC+Tts2bNIiY/9dRTw+XR
IJ8h9PX1aXushYMOyTwtvZyqI3LnWE5VG8vYPUHV2KB7bCcxfSuquvS+wF0a
6Ve/p2eEpoBiZ59+3Jcetu/w/X229cMA/5zM9ddfTzR+zz33hEd83ydHzj33
XA2Pr7jUastZ3N6onFOwM5gK6/YyxTKB3slb/SuqGpOZRuV8gUGaAog9ze1p
PyJ2sWe4PQxkir2QCqTJdXu/e83YWpVzeq06tzCb/WYvpxYncjc8CVnYYUj5
1j1nXZWhCmV1rU17Zthe/b8155LRF/UFF9jWD9BIrtvDv3kbzntqzidsn8G0
Tk/kzut2MyeoGh50t966G9C7GcOnf/XK/6Yj6Odzij3b7blNe6vbnUvH3E4K
dC7sbh9dqxJ3u9Ypd7XLqZ0Xy5SodTejd02Gz/uizlfDic0UvQuInSuQ2bXA
XdTidrTunQt1+/IUt4/qvc+rjbt9NJNRfgaTfCxT8MhdJpYxvP9AEVp3Y3pX
aHi2L+d81XemRqZ6BMTOu4qaFLY7l/jOX6Jv73gibs9aTu13r1W9IWTZI3cz
k5D6YhlbrXvR9C5jeM4v1GzaU/p2JWJncLu3fOxhLFtmWz9AI4xuV3F9PUm3
645lbEXu8pOQpWvd1ejd8xTqncvw4l+Fs2mP/9wEVlGTz1ry/b223QM04vub
2NxufkNIJbGMyUvs6Yvc+Qbdq9WDzW0EDthzu169u+5hxznc/DaN6V3+/mXW
T4daf7wCTfv4NjJFPyMVSEPd/v8y3a5jQ0jEMrpiGc9rOdvUSCxjQe9U7Icj
36aalKZe/WmS4RX+7uBye67YhZv2t2rVhQhkOpt6/cWm29XGMrrdnt26lz2W
EZ+WiW0joDaWKYreo2KPuF3O8M3tCxjOhFJodYE0hmsVtdXt3tO+c4bv/GXN
uRhrqZ0NFTuj22WurycVuXveFtuxzLayxDKxbQSEV1RVLapq0XulMu52ug+Y
9EprZDoxti+NPqurFXti094+2R58g1u/frNt9wC9sLndzDWYEvROrB7ZhHaL
tNv5LsNU0lgm9J7n7ZcbmFEVvGvRu+cdiXXsEoZX7/achWBRsQsHMrtqzmWh
222LB2inVvtvfrf7KjaEZGrdYwlDotv1Dbqnub2wrbvaYUiFyYyhyRlxw3sv
h5PncpkM1wMTEHvc7YliTwhk6FlLOB21W2i6Pa73Z1XHMqrcrrB1t76iKuv2
anUw0qLLDEMaSGbs6p3J8BJWF3g8SsTe4vYF7n/UnFnNPz2o2J2ZvnMmfXd0
IdV3zhj9v7feals8QDvpbheYhFTvdtd9KxKr7lQ9LSMTyxSidW/9xSezM6SZ
ZMa63nlSGo1WZ0xjMsSesorqzPKds5p/fXyqVvkecXtT9Zh+7C6Y3S4Quecu
pzLpPYjcmZdTbcUymlr3rIGZtj9qSA8v3brrHoksiN7lDD+a3pw9tjPq6FX8
iiD2cbdHznv9FBF7zfkC3dn+u/S5hH19uwjq9uzIXWASUmXkLjEJaTGWUbUt
ZFbr7nl7U/p268lMKfQu5vnDNecrLbvnGUpjBtvd7j3f5z3cnrRH3E6eBgvc
xYHbS3MRPaAI398Ycbu+SUhVbk/Uu8JYhnfQ3VbrPq73cCTGdQcVud1M8F40
ved6PvIxsm6XF/tgzfkSqeYDiLi9cmvzElQ3jq2ies9FAxnbygGG4HS7fCzD
4nbe1p09ltG9/4CF1l3DDjPGgvfC6r1N9e0H+9x/i1zF7xY5q7OIvd3tC9wl
ROx9zueaudBDgdgXuL9q69ubz41dCGS6jVrt92xuZ4llNE5CSlyqozNWVMf0
Trp0UgI7zKS73W7wXmy9ey8FLXp8w8Y+73GesD3jkXOLnfy0A7f7zl+1uT26
kEr79lDsu4JAptEYsq0cYAjq9t9nur1oscyrBldU09xuZwuC1mi9aK27cDJT
YL07XwnjF87+PFfp4mIfq2YgQ/vzsZl20renN+0IZLqLiNsLFcusKVUsY6J1
b1s2pSMxqk5lsp7MqNK7ask7X+lzLhLK1RkfKq/Yo+MxB/q835JqOxG13725
+WijTfsAbdoP2fYNMAeP2xHL6F5RzdF71O1E9Upbd+vJjFq9K1J9ZM2UrW/n
emD866ctP+rsE1F3xwMZ27IBRmFze2FjmexJSK2D7hZa91gmo3ZR1e5IJLfe
q9UhxznkebxG5XG791JkCwJVSlci9nG30xY9W+z0dFR/v23ZAKPUak9lRu7C
sQzjnpAZes9we3brzhXLqBp01zQMKTYzY6Z1t6X3UcNXKoeI2B3nKI2nxOwq
19KrtLqg2On2Alc0/6y4KcXtwXMGTXvX0er2zotltA662xyY0TMPqTt4V6Z3
KvbohTnE3C6serH7T/t2mNdP205Eda4I3T6+e0xy037AtmmAaZjdLhzLrFK4
t4yc25XEMmVp3YXnIXUH72r07jhte9QrcXuu6oXvKuN7ERX76PYCV/jOlEy3
B8+WnbY1AyxQrW6gz4vfe16a2y3GMuZXVHndbmYYUtPev7x6V5XMKNC75x2O
LCvLWFd3Zf+S4huMaf2x76t5f4gs9d6U1rTX62/b1gywQPOpsdFx4m5HLJPo
9vK27ozzkAaSGUa9M8bvQ/oVrVbpKsTenJDpd2/OTNrRtHcjrbsI/r5a1XQS
U1osI7miKjkto2rQ3VbrnrU/pLbWXWEy06mGZ3yovOunyWLPHY+p13fb1gyw
wLJlLW5Pj9zLHsto3dHdzIqq+UVVA8mMDr1b9Lyw1YXEXv2175yVNx6Dpr17
cd2NzV0EX2h1u9ZpmbjeCz/oXvlWzanWqncVu3UXm4e0NRJpwPBmVC9j9dz1
0ySxV+aGe4KNbtKe0rTjRNRuhs7JPCU3Cak7ljHfure7ffQV5Hxg1O2kvGW5
rXu1uodUR7buwdYH1epQCfWuXPVcXzHjO+KNYkYvwBHb73E35h5BlFrtd3lu
13qVveKfozrm9tHd9pxpY3rPbN1bZ/PUbkFgvnXfGxd75LtTrnfDhhdWvRKl
i4qdur3PmZG+LRjSmG7H91+PuV3mJCaWfcP0rahqbN2jyxL1ak+G2113T+uu
LwNyrbvJU5ny9d52CT/+cKbghmdRvUKrs4u9ze17a57fcD6Y0bTbVguwTNPt
ua17xopqRuSuPZapVt+qVtcYaN37vCWRHilrUdXzdib17dZb9+RTmTyP/Cba
U6nsZtR7pXKk9bsTyN7LoneZYnzkGWKnbq/cRuP0T7eLPWs8ZvT5YNsrwD4M
bhfb8jd73zA1K6pNw2x2HBOtO/usO4PbJVt3NfOQgdhp7acPlUnv4bdGPC+6
tNrBhmd8tAxid67scz7bXC39dEzscbePNe1YPwUjLW5nbN0zBt11xzIteq9U
9kcUutbzTKTuUb37lb9rjs0kJDOke1c6MDOu90rlAPXqIfnW3XF2U7GHv4aM
ndNU5DVWw0pPT2OcK6P5V57Yx5r2en2PbamAQkDd/qR0654xLbMyr3UXdHtb
8Btxu4nWPRa/Kz9NNdntdPPDsG2W1bvrDrb+iWHylFV9DbxhyctbPSVmj7id
9u1xsSc07baNAopCutvlV1SFYxkWvb/SpveUFVVdrXvbCb2KTmXKb91jS5my
wXvkN8Vhbaessuhdh+F1q16J1VPXT/u8hyJPMIgd8OH7G6jbc1t3xmFIJScx
caTulcp+191pcmAm7na/+m2JU5m4FlV3xNyuaiQybWymY/SuVvWqrJ4q9pTF
072t/zQtaQxidhCFwe0yF1E1saKaNwyp5TTVlLEZ5bsQZOld9RaRBdG7McNr
LcZvQVLs4007YnbQRsTtjK272DCkjliGXe/6BmYMbCA2qvdqdV8zYNd6sqoB
vas1vHWHK7G6jNjfRhoDEqnVltFicbtM665rRdVi625s71/XPdCaw0DvxTS8
gNJlxD7etNu2CCgi6W7XNAypfkU1/TqqVlp3JclMi9tjGbvurWbM6L2TDC9s
dUmxvw2xgzSabmds3cW2l0lt3SuVVz3PTCyjtXVXksyktu7RuceI28VPaHKc
QVoj1epgituhdwNWzxB7mtvbxe77g7YVAgoKzduz3a58GHJM701ZrXKcXL1z
ud1M6240mYmM8e+W3GomNtOe1rob07tywxuQvFioniF2lqa9Texv1+t7bfsD
FJeY2w2sqK6MiH1M76pb97UFbt1VzswItO6xhCcjmTGpdx2GV1vMVq/c3ud8
bnTXUO9hNquLiB1pDMgm4vbcWEbhMOTKSmVPq2HUDkMWrXVXNe6uQO/Varxv
L53eLRo+pxa4S2rOlyLzsXlW91bWnCsyt4uB2IEI6W7Xvr1M5IzIPRoGZsy0
7kqSGa7WXUrvSYFM7rqqYb2X1/D0ITlfCrfebXV7yjfrXBFuw84u9kbjsG1z
gBIQc7vW7WVa9O55r/EMzBSkdTc87q5K7xmBTLveg20hmx+jVu8dafjIg/Ge
b92MIuMb3EfETir84D7vIXTsQCG12hP8ele4M6TMrHvc7SVt3bOTGRa9M7Xu
lcrhPLe/HevtlXfv7HrnMrwVySc8jH73lqarf5tqdVoL3P+Iuh1iB2qhbo/r
Xd8wpMwOM6Vr3VUlM8rWVSMjN3sTJ95j/lcTztCL8e2j15DtDMNnPIDMXr21
wgCn370ZYgdqSXG7QOsufK29DL2XMXXXMe7+ZrDtAB1K36f0Eh4Jek93u6De
A7E3a0S0h+eVvMJSb3WMOwLdNN0u1rq3D0N63mrPyx2GzNB7e+terb5Bm0wu
txvYYcb0omqrb3VfoWm0e3fdQVVLq02rDzYfv0xKY1fyCq0OsQO91GqPq9D7
qNub8lntOLmtO9MuBJVKeAU38uf8iwVr3c2Nu7tu9CJT0dadRe9iexFkT87w
GT428qokii+I4eWtniV2jMQAYajb43rndrvnvRx5/T5Hu3fZ1r11rmMfg9sV
6l1f6y4yM5PSt4uvqzLrXc1sZOQX01Cm9ErUxmc/JEarQ+xAF023Py7Zure6
fU/E7eKte2xmz0AyI9O660hmxvTueW8310Df1nG+qmgDz5vPZM/PlKWNV2X1
LLHbFgMoPbXaY6pa91YPK0jdPW99ZK5jQ9KiqvXWXdm4u+OMVbUqPxJZBL0r
NHxBJJ/7dbmsHnU7xA7UE3G7mmTG81bnbS/Dl7pLDMzI7w9paFHVcYbor7CB
QO/8I5HiJzSZj99NtfEmS9jqUbdD7EAl1O1xvTO53fP+SI202XEYt5cRH5hJ
1/tqG8mMSr277p629Kla3VlUvStv4A208UW2eovYMRIDFNJ0u4jeIzpaXq1y
ncck0Lq/yNO6G0hmVG5EEFtZSA3eDYYzhhv40rXx8lZvSWMgdqCWWu1RFW4f
6bjW3WjwXqkcjKwsDGSvqxZD72oXWMvVxmc8EgGr78ZIDNBBve4Lt+5Rt9PT
i4rQuutOZkysq+aOzZjVu7EF1qK18VxfXczqEDvQhe+vi7Tuj/G27pXK6Gye
627i2YIgYReCanUr/R3xWqWyUt3Fsu0mMzq2EdOtdzP5DK/hdUie4w6bm+Gk
TeazWz1B7LYFADqWRmOAul1c7xIb/4637pE/AV7zvHK17t2jd7UNvO42Xk01
N8NJ3DAh3erOF33nLL96U7rVIXagnabbH1Xtdla9u27bYmJiMsPVuhdH70qS
GfN6N9bAG2jjpSrc4qzV7Zm9uvNFUs2dfh9MtDrEDgwQc7um1j1rUbV1SkQ4
dTeZzBgO3kuhd5kGvqBtfGRTo+DJyZDANMXe3Ji93eq+f9D2ix50BUluf0zC
7SLJjOe9GrwUSA+v4rIdZlr3jtJ7pTJAT54a1JbPsBveiuRT7791M5z8XL3h
TArF7ldvxKlJwBYRt9tq3ftT5iHZW/dkvVcqwQ6Km6rVNYpad3a9KwneDWXv
lcoOx9kT6U6tN/BiWU2G5wXuiqUSVkv7vP8Kfo6NyqeiVsc8DDBMvb6CX+9P
6UhmGOYhWVr3Mb173sbIX8b79ewAbGBd1YTeYydPaV1g5TW8mOR1V+4MzHi7
jvOSgBXoGOQjSXpX27pLjrunte6pyUzMVwqTGeV6z97jXbveK5VDeW5X3sCX
V/KJDyzZ6ghhgF2o2w3oXW0yE3d7i95b+/YR3kXVanWL45C3AnpnDd4rld3k
D3fyhYT0rnhLsVDvAgusjrMr8nPm1Tun5Ku/DBYrLTmcw+oIYYB1mq37I6Za
d0PJjOu+1TxtdhPXzIzrDjRltc5xJIP3ZL23bg62uwh6Z56faTd86xnKe0X1
zmb4yBSKXEvP+ycDh9URwoBCYVbvhpIZsZmZ1jynoXZd1a/8Xc35u1hkJBbO
6NZ7fgPvuoOtv6cGRfOZfNX3Of8z+lOj0+Np0Y28ukWsjnYdFBO6rvqIkVOZ
DCUzYuPulcqBVvGuV7WuGt5pUt9uV+/iDXzrz0p4gTXf80TmraPjWgXObXW0
66DINBo7tendWDIjoPfU1t3ztmbOzHDovc9bEnppmXNBrGlPdLuY3uOGl9R7
TgNPundSzAus4p5vVD4V/NT63ZvtyLz6y7jVsWYKyoJqt4slMytVJDM6Lqsq
vq7aGiksYRubMax3gQZeYEJSZT+vpyGPlbei5swk1TwpCSEMKCXNbcRKkczI
BO/s4+7yJzRtalSmRSIF9vNVi6N3rYaX9Hy26mXullZT7M1/PoQwoMRQw2tt
3ZUnM8r1nuZ2k+erWtG7ghEaCcPLe15tvV1zvuA7Z47/5QVA+aGGN5rMNF9A
f/A8mWRGQfAuqnfl56tq1bvaBl654c2rPuGrL3B/OS72W2+1/aIEQBnU8Lxu
F0lmXHdrJJZeK5fMQO+SwzOaDF8oz3N83ZELLrD9QgRAC76/QXfrHpv9Zk9m
lK+rsgTvWrd5N6x3K4aXV71KmTtOUO3nYWHNFHQD1PCh3n+nVu+e90qK21mS
mY7Uu5K5d3a92zW8hOe952rOF4JFT7F7cN0xsUfH9W2/2gAwDTW88NbuWclM
oHfX3So3M2NybMa83rXG7wUxPKfqR8U+WuEoC2e17I2D9VLQ5fj+63JX7khb
VOWdmTETvCvTe7W6MdQ73fHGot4NG15G8pmej4idwe0Jd962hQIAgBre+tlM
5dA7/cOfqGO342yibzcHlaR3k/mMecMr7ufrlWtbr3mUY/J4kWfyrbeO3gGW
TAGIQg3PODPDtQPwH1iSGXrZYvL2xWp1u+O84Th/9DxN56tK6b1tsbh1Yxkx
vavaecau4RW09P3ujXRHghu5PhFnIQHAQr2+Klvv1arAyao5yUxEkm9Ebm/Q
th2BuN7T3F6pDKZk74bzmSIYXt7zTOX7g7ZfLgCUDGr4dr1XKkEcsdxxMvQu
ksykN8NvKF1XVaD3tn0mI1MZGXPv5vOZ4hhererH7q3ROGT7JQJAianXX4jp
fTdV2UuVCm/wnpXMuO72FGEyjs2wB+9qundi+OCG573pum8znNZkq4HXYXh5
zzMKv/3j6/U9tl8TAHQO1PDjenfdTTSC2MywrpqfzDgOqVW0ttPJyTdIBWIn
N/SsqxobjDQ8HjlqePKXDv1jx5jh1ao+tRC/AKCPev3FQO+e95LcuupY6+55
wV7rewO984zNSAbvdvWuK5+hqxW7mn/ymOzhNaoe8QsAxqCSzz2hKT94d91t
kQRmr+fpPl9V+9y7Ur3zGd512y5+ust4SqNY+7af5gB0L/X6HyUn3lvT9YwT
mlRt825M76bzGdfd1/rD1JTDK5R8svN9/4Dt5zUAYJRGY7dM8E66d9fdbnA7
gkLpXczwcb1vp5lM3O36DK9e+IhfACgmVPKSJzQZ2I6gM/S+ja4+b69UWlTv
eQMpy6xmDM+tfXTpAJQIKvmC6D0teDepd/X5jOMENar3anUn2xRNsuGrVdLw
v0nK8zIMr0Ty44UWHYBSQyWfG7zL651jXbVaXcOpd8ZrrcrrncPwsRMBklMa
FsNTse9vna7Jlryg7dGiA9B5NBp7iqB3xyG1llSlYkDvGvOZ1rN396S4PdXw
lcrowKTnba9UDrbe1T7mrIZV+2jRAegGfL+Rksxo13ulEnSn5O1Oer0/K3oX
M3y73j1vZ3Mfm4MMy6wtkqdj8EPhkmtr/8+bxieX7++3/UQDANjB97ca1nss
xyiX3hknJHMM73kDrVucHQyHJ8mNvCXXHM+jRQcARPH9beb1LnRaE6PexQyv
Vu+pko+d4sQ7VNNSaNEBAIxQ1evSu+u+xXbWKuPwDJPePW+j42xsXq1JsIH3
vIbjBBU3PIfkoxl73pJrquQbjSHbTxMAQLnx/e2qs3e1s5Ebsg1Pd1fbSGv0
Ys3CEY3jvOU4e2gF28UnGj5b8hlpfL7k0aIDAPRBVa9E72a2nXk9lvMLhvCx
+0mMaJRJ3vf3kbL9rw0A6EYajb2+/wan3hkb+DS9czfwKW7nHpJsHVbcnZfD
82U1ROOIWQAAxaTRIK3mmzJ697y00XepfCbi5F25a6yVykbH2Ux3yG83fKUy
SAda9iQts7K28fX6Tt/HNUYBAGWlqXpWvUca4wOet0VR/B5P4LOmaFKuwco+
SNMueaJxmBwA0A00Gvt9/y1aO6KGTx+Al4zfOQwveRlW39/TaBy0/QMGAIAC
0eZV+itgZ1BC8buI4Vv79gPREL5ef9P3d9PaE5btnxkAABSdCy4Y9yo7vj8Q
VL3eiOvd93e1VaORdenPZctEHgMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAQMfz/wEi
mgyV
    "], {{0, 452}, {500, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->500,
  ImageSizeRaw->{500, 452},
  PlotRange->{{0, 500}, {0, 452}}]], "Output",
 CellChangeTimes->{{3.9360293940322123`*^9, 3.936029413279578*^9}, 
   3.93605992006604*^9, 3.9360612081087646`*^9, 3.9360622866004066`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"8ceedd9f-1498-4cbf-ac42-935e50e74ece"]
}, Open  ]]
},
WindowSize->{808, 756},
WindowMargins->{{222, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1385, 40, 73, "Input",ExpressionUUID->"403adfc4-c30c-45d4-92cf-180dbfdc17e6"],
Cell[1946, 62, 1382, 35, 136, "Input",ExpressionUUID->"ad7e7bb8-b3f8-4d8a-b75e-b153450f7a32"],
Cell[3331, 99, 968, 27, 52, "Input",ExpressionUUID->"e2bcd90a-3a92-43b0-ba38-1ef3f5674464"],
Cell[CellGroupData[{
Cell[4324, 130, 484, 13, 30, "Input",ExpressionUUID->"4a1c9189-41a6-4580-8512-ffa973401e92"],
Cell[4811, 145, 359, 8, 34, "Output",ExpressionUUID->"b8576f95-5b63-4dea-9bed-55b0fb7b1d7f"]
}, Open  ]],
Cell[5185, 156, 286, 8, 64, "Input",ExpressionUUID->"18f22cd5-c979-487e-aaf9-bad11f26b34a"],
Cell[CellGroupData[{
Cell[5496, 168, 162, 2, 30, "Input",ExpressionUUID->"95f2e240-00ef-45dc-bdaf-8f1124aebabe"],
Cell[5661, 172, 204, 4, 34, "Output",ExpressionUUID->"32c2bad4-47aa-43b4-b677-8f8a529defd0"]
}, Open  ]],
Cell[5880, 179, 880, 22, 52, "Input",ExpressionUUID->"4de7d9f2-03af-458c-a906-fdad6a7e9aed"],
Cell[6763, 203, 852, 21, 52, "Input",ExpressionUUID->"c15aa45e-e0ca-4fdc-9189-5108af651f99"],
Cell[CellGroupData[{
Cell[7640, 228, 229, 4, 30, "Input",ExpressionUUID->"2394c58b-a79a-4899-ac21-d4fbb9a6925a"],
Cell[7872, 234, 20767, 535, 1358, "Output",ExpressionUUID->"c2b50dc2-9146-4795-811f-9e12b603c720"]
}, Open  ]],
Cell[28654, 772, 21903, 537, 2756, "Input",ExpressionUUID->"6ae388eb-ae9f-4161-95d0-2496ccd55a3d"],
Cell[CellGroupData[{
Cell[50582, 1313, 181, 3, 30, "Input",ExpressionUUID->"dc423703-853d-44e3-a932-8cee29c28ff9"],
Cell[50766, 1318, 19271, 494, 1358, "Output",ExpressionUUID->"fb1189ad-1b4a-4d0e-855b-1fbe92791adc"]
}, Open  ]],
Cell[70052, 1815, 20325, 496, 2698, "Input",ExpressionUUID->"504cc83b-6568-4d27-b33c-0c1f0bc4d7e4"],
Cell[CellGroupData[{
Cell[90402, 2315, 14518, 364, 728, "Input",ExpressionUUID->"ee50540c-e778-4289-a36e-ce5ba4267f7b"],
Cell[104923, 2681, 27119, 542, 410, "Output",ExpressionUUID->"260314ec-a88a-4580-98db-e654e4cd5dcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132079, 3228, 14065, 351, 774, "Input",ExpressionUUID->"341a46df-2802-4f86-b056-f4064a3386d0"],
Cell[146147, 3581, 26570, 440, 469, "Output",ExpressionUUID->"8ceedd9f-1498-4cbf-ac42-935e50e74ece"]
}, Open  ]]
}
]
*)


